Leading Logarithms of the Two Point Function in Massless O(N) and SU(N) Models to any Order from Analyticity and Unitarity

Leading (large) logarithms in non-renormalizable theories have been investigated in the recent past. Besides some general considerations, explicit results for the expansion coefficients (in terms of leading logarithms) of partial wave amplitudes and of scalar and vector form factors have been given. Analyticity and unitarity constraints haven been used to obtain the expansion coefficients of partial waves in massless theories, yielding form factors and the scalar two-point function to five-loop order in the O(4)/O(3) model. Later, the all order solutions for the partial waves in any O(N+1)/O(N) model were found. Also, results up to four-loop order exist for massive theories. Here we extend the implications of analyticity and unitarity constraints on the leading logarithms to arbitrary loop order in massless theories. We explicitly obtain the scalar and vector form factors as well as to the scalar two-point function in any O(N) and SU(N) type models. We present relations between the expansion coefficients of these quantities and those of of the relevant partial waves. Our work offers a consistency check on the published results in the O(N) models for form factors, and new results for the scalar two-point function. For the SU(N) type models, we use the known expansion coefficients for partial waves to obtain those for scalar and vector form factors as well as for the scalar two-point function. Our results for the form factor offer a check for the known and future results for massive O(N) and SU(N) type models when the massless limit is taken. Mathematica notebooks which can be used to calculate the expansion coefficients are provided as ancillary files.

==> anc/ON.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     99508,       2921]
NotebookOptionsPosition[     93225,       2717]
NotebookOutlinePosition[     93639,       2735]
CellTagsIndexPosition[     93596,       2732]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["O(N) models", "Title",
 CellChangeTimes->{
  3.70281496222303*^9, {3.702905253304715*^9, 3.70290525701423*^9}, {
   3.703522237238159*^9, 3.7035222378309603`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Expansion coefficients of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalOmega]", "n"], TraditionalForm]]],
 " and A,B,C functions"
}], "Section",
 CellChangeTimes->{{3.7028182152870874`*^9, 3.702818220404666*^9}, {
  3.702905086241613*^9, 3.7029050919618673`*^9}, {3.7029051568182583`*^9, 
  3.702905183664702*^9}, {3.702909330786401*^9, 3.702909331015069*^9}}],

Cell["\<\
The equation numbers of this section refer to the PRL version of the paper \
hep-ph/0809.3236\
\>", "Text",
 CellChangeTimes->{{3.702905189923284*^9, 3.702905241598412*^9}, {
  3.702905319322027*^9, 3.702905322790453*^9}}],

Cell[CellGroupData[{

Cell["\<\
Definition of \[CapitalOmega] (Eq. (15))- the function Om[n,A,B] & \
\[Beta]-function coefficients Eq. (14) -function bN
\
\>", "Subsection",
 CellChangeTimes->{
  3.7028149543059187`*^9, {3.702818232162347*^9, 3.7028182405724754`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Om", "[", 
   RowBox[{"n_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Om", "[", 
    RowBox[{"n", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "B"}], "+", "1"}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"n", "+", "B"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"n", "!"}], 
      RowBox[{"n", "!"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "B"}], ")"}], "!"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "B", "+", "1"}], ")"}], "!"}]}]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "A"}], ",", 
        RowBox[{"A", "+", "1"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "n", "-", "B"}], ",", 
        RowBox[{"B", "-", "n"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "n"}], ",", 
        RowBox[{"-", "n"}]}], "}"}], ",", "1"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bN", "[", 
   RowBox[{"i_", ",", "A_", ",", "j_", ",", "B_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"bN", "[", 
    RowBox[{"i", ",", "A", ",", "j", ",", "B", ",", "r"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"EvenQ", "[", "r", "]"}], "&&", 
      RowBox[{"EvenQ", "[", "A", "]"}], "&&", 
      RowBox[{"EvenQ", "[", "B", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["N", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"A", ",", "B"}], "]"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"A", ",", "r"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "A"}], "+", "1"}]]}], "+", " ", 
      RowBox[{
       RowBox[{"Om", "[", 
        RowBox[{"j", ",", "B", ",", "A"}], "]"}], 
       FractionBox[
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"A", ",", "r"}], "]"}], 
        RowBox[{
         RowBox[{"2", "A"}], "+", "1"}]]}], "+", 
      RowBox[{
       RowBox[{"Om", "[", 
        RowBox[{"i", ",", "A", ",", "B"}], "]"}], 
       FractionBox[
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"B", ",", "r"}], "]"}], 
        RowBox[{
         RowBox[{"2", "B"}], "+", "1"}]]}], "+", 
      RowBox[{"2", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Om", "[", 
            RowBox[{"i", ",", "A", ",", "J"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{"j", ",", "B", ",", "J"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{
             RowBox[{"i", "+", "j"}], ",", "J", ",", "r"}], "]"}]}], 
          RowBox[{
           RowBox[{"2", "J"}], "+", "1"}]], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}], "]"}]}]}], ",", "0"}], 
    "]"}]}]}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "nC"], TraditionalForm]]],
 "-functions & ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "n"], " ", "and", " ", 
    RowBox[{
     SubscriptBox["B", "n"], "--"}], " ", "coefficients"}], TraditionalForm]]],
 "\n\nHere\n\t\[Omega][n,j] -- gives ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Omega]", 
     RowBox[{"nj", "   "}]], "defined", " ", "in", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "12", ")"}]}]}], TraditionalForm]]],
 "\n\tA[n] and B[n]  -- gives LLs defined in Eq. (4)"
}], "Subsection",
 CellChangeTimes->{3.7028182568877263`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]N", "[", 
   RowBox[{"1", ",", "0"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]N", "[", 
   RowBox[{"1", ",", "a_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]N", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Omega]N", "[", 
    RowBox[{"n", ",", "C"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"n", "-", "1"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"bN", "[", 
            RowBox[{"i", ",", "A", ",", 
             RowBox[{"n", "-", "i"}], ",", "B", ",", "C"}], "]"}], 
           RowBox[{"\[Omega]N", "[", 
            RowBox[{"i", ",", "A"}], "]"}], 
           RowBox[{"\[Omega]N", "[", 
            RowBox[{
             RowBox[{"n", "-", "i"}], ",", "B"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "0", ",", "i", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"B", ",", "0", ",", 
          RowBox[{"n", "-", "i"}], ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{"\[Omega]N", "[", 
   RowBox[{
    RowBox[{"n", "+", "1"}], ",", "C"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", "n_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"OddQ", "[", "n", "]"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"\[Omega]N", "[", 
       RowBox[{"n", ",", "A"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "0", ",", 
        RowBox[{"n", "+", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"EvenQ", "[", "n", "]"}], ",", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"\[Omega]N", "[", 
         RowBox[{"n", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "0", ",", 
          RowBox[{"n", "+", "1"}], ",", "2"}], "}"}]}], "]"}], ",", "0"}], 
     "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", "n_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "n", "]"}], ",", " ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "n"}], ")"}], "!"}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", "n", ")"}], "!"}], 
       RowBox[{
        RowBox[{"(", "n", ")"}], "!"}]}]], 
     RowBox[{"\[Omega]N", "[", 
      RowBox[{"n", ",", "n"}], "]"}]}], ",", "0"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "n_", "]"}], ":=", 
   RowBox[{"a", "[", 
    RowBox[{"n", "+", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"B", "[", "n_", "]"}], ":=", 
   RowBox[{"b", "[", 
    RowBox[{"n", "+", "1"}], "]"}]}], ";"}]], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expansion coefficients of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["f", "S"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["f", "V"], TraditionalForm]]],
 " using recursion relations of JETP paper"
}], "Section",
 CellChangeTimes->{{3.7028182152870874`*^9, 3.702818220404666*^9}, {
  3.702818418985216*^9, 3.70281845503577*^9}, {3.702818589687838*^9, 
  3.702818613833209*^9}, {3.702905364033025*^9, 3.702905394288972*^9}, {
  3.702906736232615*^9, 3.702906740598963*^9}, {3.7029075040877533`*^9, 
  3.7029075067606173`*^9}, {3.702907630627748*^9, 3.7029076306278067`*^9}, {
  3.702909333850684*^9, 3.702909334080696*^9}, {3.7029566818928843`*^9, 
  3.7029566857841377`*^9}, {3.70355108808652*^9, 3.703551097599166*^9}}],

Cell["\<\
This section computes the scalar and vector form factors a la Kivel et al., \
JETP Letters,  89 (2009) 529.\
\>", "Text",
 CellChangeTimes->{{3.6436097122962*^9, 3.643609730712701*^9}, {
  3.643623500612185*^9, 3.643623543184031*^9}, {3.643623590518593*^9, 
  3.643623675519478*^9}, {3.702818741767674*^9, 3.7028187638005123`*^9}, {
  3.702905376112767*^9, 3.702905379122765*^9}, {3.7029067612658663`*^9, 
  3.702906776027717*^9}}],

Cell["Here are eqs.(20) and (21) of Kivel et al.", "Text",
 CellChangeTimes->{{3.643623563865704*^9, 3.6436235839228773`*^9}, {
   3.7028187957960043`*^9, 3.7028188020360994`*^9}, 3.7028189813888545`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GS", "[", 
   RowBox[{"p_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"GS", "[", 
    RowBox[{"p", ",", "l"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"N", "/", "2"}], " ", 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"l", ",", "0"}], "]"}]}], "+", " ", 
    RowBox[{"Om", "[", 
     RowBox[{"p", ",", "l", ",", "0"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6430888218834963`*^9, 3.643088900424718*^9}, {
  3.64308895728058*^9, 3.6430889600962276`*^9}, {3.643089009667039*^9, 
  3.6430890544781513`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GV", "[", 
   RowBox[{"p_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"GV", "[", 
    RowBox[{"p", ",", "l"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"p", "+", "1"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"Om", "[", 
      RowBox[{"p", ",", "l", ",", "1"}], "]"}], "/", "3"}]}]}]}]], "Input"],

Cell["\<\
According to Bijnens et al., there is a mistake in eq.(21) [ mistakenly \
stated as eq.(12) on page 265 of their paper, Bijnens et al. NPB 860 (2012) \
245] in the appendix of the Bijnens paper, and state that the factor \
(1)^(p+1) should be removed.  We implement this below as GVnew.\
\>", "Text",
 CellChangeTimes->{{3.6430891290724087`*^9, 3.643089163062049*^9}, {
   3.643092104116036*^9, 3.643092123660412*^9}, {3.643623586910357*^9, 
   3.643623587276327*^9}, {3.643623685487164*^9, 3.643623692222083*^9}, {
   3.643624936275098*^9, 3.643625021452755*^9}, {3.702818821133893*^9, 
   3.7028188308415422`*^9}, {3.702818911890287*^9, 3.702818930920579*^9}, 
   3.7028189789813175`*^9, 3.7028191061132703`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GVnew", "[", 
   RowBox[{"p_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"GVnew", "[", 
    RowBox[{"p", ",", "l"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"Om", "[", 
     RowBox[{"p", ",", "l", ",", "1"}], "]"}], "/", "3"}]}]}]], "Input"],

Cell["\<\
Normalization of the form factors following line below eq.(22) of the Kivel \
paper.\
\>", "Text",
 CellChangeTimes->{{3.643625025578294*^9, 3.6436250541701107`*^9}, {
   3.702818911892787*^9, 3.7028189397882156`*^9}, 3.702818976861285*^9, 
   3.7028191039307365`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fs", "[", "0", "]"}], "=", "1"}], ";", " ", 
  RowBox[{
   RowBox[{"fv", "[", "0", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.643089189347864*^9, 3.643089208767634*^9}, {
  3.6430897619471693`*^9, 3.643089766458579*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fvnew", "[", "0", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6430924778188562`*^9, 3.64309249174401*^9}}],

Cell["\<\
Eq.(22) of the Kivel paper is implemented for the scalar, and vector form \
factor, for the original Kivel and later Bijens versions.\
\>", "Text",
 CellChangeTimes->{{3.643625064367221*^9, 3.643625089310351*^9}, 
   3.702818911892787*^9, {3.7028189557059603`*^9, 3.7028189743612466`*^9}, 
   3.7028190999531755`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fs", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "n"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GS", "[", 
          RowBox[{
           RowBox[{"n", "-", "m"}], ",", "j"}], "]"}], " ", 
         RowBox[{"fs", "[", "m", "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{
           RowBox[{"n", "-", "m", "-", "1"}], ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "m"}], ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], " ", "//", " ", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6430892386139183`*^9, 3.643089303582652*^9}, {
   3.643089371632864*^9, 3.6430894019305487`*^9}, {3.643089441668395*^9, 
   3.643089447202113*^9}, {3.643089527349752*^9, 3.643089564399095*^9}, {
   3.643090179780344*^9, 3.64309018584194*^9}, {3.6430904724881697`*^9, 
   3.6430904727251387`*^9}, {3.643090558013935*^9, 3.643090558562482*^9}, 
   3.643091858971183*^9}],

Cell["Our result for the Kivel scalar is below.", "Text",
 CellChangeTimes->{{3.643625095818248*^9, 3.6436251033015537`*^9}, 
   3.7028189118952875`*^9, {3.7028189642735915`*^9, 3.7028189717437067`*^9}, 
   3.7028190963681207`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KS", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"fs", "[", "n", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "6"}], "}"}]}], "]"}], " ", "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.643091992000495*^9, 3.643092013229321*^9}, {
  3.643606920259886*^9, 3.643606925525128*^9}, {3.7028192834109936`*^9, 
  3.7028192984937253`*^9}, {3.70281968027909*^9, 3.702819681466608*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox["N", "2"]}], ",", 
   RowBox[{
    FractionBox["11", "72"], "-", 
    FractionBox[
     RowBox[{"29", " ", "N"}], "72"], "+", 
    FractionBox[
     SuperscriptBox["N", "2"], "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["89", "864"]}], "+", 
    FractionBox[
     RowBox[{"7", " ", "N"}], "24"], "-", 
    FractionBox[
     RowBox[{"271", " ", 
      SuperscriptBox["N", "2"]}], "864"], "+", 
    FractionBox[
     SuperscriptBox["N", "3"], "8"]}], ",", 
   RowBox[{
    FractionBox["76459", "1555200"], "-", 
    FractionBox[
     RowBox[{"70997", " ", "N"}], "388800"], "+", 
    FractionBox[
     RowBox[{"423961", " ", 
      SuperscriptBox["N", "2"]}], "1555200"], "-", 
    FractionBox[
     RowBox[{"121", " ", 
      SuperscriptBox["N", "3"]}], "600"], "+", 
    FractionBox[
     SuperscriptBox["N", "4"], "16"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["169303", "5832000"]}], "+", 
    FractionBox[
     RowBox[{"14045881", " ", "N"}], "116640000"], "-", 
    FractionBox[
     RowBox[{"1629803", " ", 
      SuperscriptBox["N", "2"]}], "7290000"], "+", 
    FractionBox[
     RowBox[{"328547", " ", 
      SuperscriptBox["N", "3"]}], "1440000"], "-", 
    FractionBox[
     RowBox[{"13741", " ", 
      SuperscriptBox["N", "4"]}], "108000"], "+", 
    FractionBox[
     SuperscriptBox["N", "5"], "32"]}], ",", 
   RowBox[{
    FractionBox["255705409", "17146080000"], "-", 
    FractionBox[
     RowBox[{"630301337", " ", "N"}], "8573040000"], "+", 
    FractionBox[
     RowBox[{"11173397867", " ", 
      SuperscriptBox["N", "2"]}], "68584320000"], "-", 
    FractionBox[
     RowBox[{"7206506437", " ", 
      SuperscriptBox["N", "3"]}], "34292160000"], "+", 
    FractionBox[
     RowBox[{"3785803199", " ", 
      SuperscriptBox["N", "4"]}], "22861440000"], "-", 
    FractionBox[
     RowBox[{"6382513", " ", 
      SuperscriptBox["N", "5"]}], "84672000"], "+", 
    FractionBox[
     SuperscriptBox["N", "6"], "64"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.643092032950458*^9, 3.643606460773755*^9, 3.643606927051927*^9, 
   3.6436093205679607`*^9, 3.6436252516999407`*^9, 3.7028192500104804`*^9, {
   3.702819284806015*^9, 3.7028192989787326`*^9}, {3.702819677444047*^9, 
   3.7028196817791133`*^9}, 3.7028197929433208`*^9, 3.7028198482591705`*^9, 
   3.70290812491416*^9, 3.702955085530751*^9, 3.702959436015897*^9, 
   3.702959529568224*^9, 3.7029751248348*^9, {3.702997543152899*^9, 
   3.702997566563106*^9}, 3.702997642240096*^9, 3.703254327581299*^9, 
   3.713494598392592*^9}]
}, Open  ]],

Cell["Entries of Table 1 of the Kivel paper.", "Text",
 CellChangeTimes->{{3.643625106564044*^9, 3.6436251171192703`*^9}, 
   3.7028189118952875`*^9, {3.7028189905014944`*^9, 3.7028189954390707`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kivelscalar", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"N", "/", "2"}], "-", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "2"}], "/", "4"}], "-", 
      RowBox[{"29", " ", 
       RowBox[{"N", "/", "72"}]}], " ", "+", " ", 
      RowBox[{"11", "/", "72"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "3"}], "/", "8"}], "-", 
      RowBox[{"271", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "864"}]}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"N", "/", "24"}]}], " ", "-", 
      RowBox[{"89", "/", "864"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "4"}], "/", "16"}], "-", 
      RowBox[{"121", " ", 
       RowBox[{
        RowBox[{"N", "^", "3"}], "/", "600"}]}], "+", 
      RowBox[{"423961", " ", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "1555200"}]}], "-", 
      RowBox[{"70997", " ", 
       RowBox[{"N", "/", "388800"}]}], "+", 
      RowBox[{"76459", "/", "1555200"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "5"}], "/", "32"}], "-", 
      RowBox[{"13741", " ", 
       RowBox[{
        RowBox[{"N", "^", "4"}], "/", "108000"}]}], "+", 
      RowBox[{"328547", " ", 
       RowBox[{
        RowBox[{"N", "^", "3"}], "/", "1440000"}]}], "-", 
      RowBox[{"1629803", " ", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "7290000"}]}], "+", 
      RowBox[{"14045881", " ", 
       RowBox[{"N", "/", "116640000"}]}], "-", 
      RowBox[{"169303", "/", "5832000"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "6"}], "/", "64"}], "-", 
      RowBox[{
       RowBox[{"N", "^", "5"}], " ", 
       RowBox[{"6382513", "/", "84672000"}]}], "+", 
      RowBox[{"3785803199", " ", 
       RowBox[{
        RowBox[{"N", "^", "4"}], "/", "22861440000"}]}], "-", 
      RowBox[{"7206506437", " ", 
       RowBox[{
        RowBox[{"N", "^", "3"}], "/", "34292160000"}]}], "+", 
      RowBox[{"11173397867", " ", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "68584320000"}]}], "-", 
      RowBox[{"N", " ", 
       RowBox[{"630301337", " ", "/", "8573040000"}]}], "+", 
      RowBox[{"255705409", "/", "17146080000"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.643606570122731*^9, 3.6436069074605007`*^9}, {
   3.643606972643957*^9, 3.643606981225729*^9}, 3.64360928630663*^9}],

Cell["Comparison of our and Kivel Table 1 entries.", "Text",
 CellChangeTimes->{{3.643625121020616*^9, 3.6436251302389297`*^9}, 
   3.702818911897787*^9, {3.7028190021566734`*^9, 3.7028190042842064`*^9}, 
   3.7028190821054015`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KS", "-", "Kivelscalar"}], " ", "//", " ", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6436069311517887`*^9, 3.6436069416466103`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.643606910774572*^9, 3.643606942403885*^9}, 
   3.643606985021888*^9, 3.643609320652134*^9, 3.643625251827155*^9, 
   3.702819250027981*^9, 3.702819792978321*^9, 3.702819848296671*^9, 
   3.702908124961815*^9, 3.702955085663425*^9, 3.702959436054379*^9, 
   3.702959529616761*^9, 3.702975124909526*^9, {3.702997543207872*^9, 
   3.702997566628297*^9}, 3.7029976422901793`*^9, 3.703254327641302*^9, 
   3.71349459845231*^9}]
}, Open  ]],

Cell["Case for n=3", "Text",
 CellChangeTimes->{{3.643625132769223*^9, 3.643625137800613*^9}, 
   3.702818911897787*^9, {3.702819007579257*^9, 3.702819009344284*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"fs", "[", "n", "]"}], " ", "/.", " ", 
    RowBox[{"N", "\[Rule]", " ", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643092027131687*^9, 3.643092042328026*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", 
   FractionBox["43", "36"], ",", 
   FractionBox["143", "108"], ",", 
   FractionBox["15283", "9720"], ",", 
   FractionBox["2578307", "1458000"], ",", 
   FractionBox["888770227", "428652000"]}], "}"}]], "Output",
 CellChangeTimes->{{3.643092035607057*^9, 3.643092043021565*^9}, 
   3.6436064608313627`*^9, 3.643609320691558*^9, 3.6436252518947153`*^9, 
   3.7028192500529814`*^9, 3.702819793010822*^9, 3.7028198483491716`*^9, 
   3.7029081249949713`*^9, 3.7029550856781797`*^9, 3.702959436078607*^9, 
   3.702959529642905*^9, 3.702975124960462*^9, {3.702997543242519*^9, 
   3.702997566661673*^9}, 3.7029976423233*^9, 3.703254327706306*^9, 
   3.7134945984856863`*^9}]
}, Open  ]],

Cell["\<\
Table 2 of the Kivel from our program, original Kivel and corrected Bijnens \
versions from our program.\
\>", "Text",
 CellChangeTimes->{{3.643625142479424*^9, 3.643625169505121*^9}, 
   3.702818911900287*^9, {3.7028190137268515`*^9, 3.7028190188194294`*^9}, 
   3.702819084565439*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "n"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GV", "[", 
          RowBox[{
           RowBox[{"n", "-", "m"}], ",", "j"}], "]"}], " ", 
         RowBox[{"fv", "[", "m", "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{
           RowBox[{"n", "-", "m", "-", "1"}], ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "m"}], ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], " ", "//", " ", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.643089877608403*^9, 3.643089886770945*^9}, {
   3.643090189743279*^9, 3.6430901930052643`*^9}, 3.643091863563945*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fvnew", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "n"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GVnew", "[", 
          RowBox[{
           RowBox[{"n", "-", "m"}], ",", "j"}], "]"}], " ", 
         RowBox[{"fvnew", "[", "m", "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{
           RowBox[{"n", "-", "m", "-", "1"}], ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "m"}], ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], " ", "//", " ", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.643092139493401*^9, 3.6430921437530823`*^9}, {
  3.643092501694428*^9, 3.64309250223982*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KV", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"fv", "[", "n", "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.643092430053512*^9, 3.6430924425885477`*^9}, {
  3.6436070045041733`*^9, 3.643607065289936*^9}, {3.7028194782034864`*^9, 
  3.702819479321004*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["1", "6"], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "9"]}], "+", 
    FractionBox["N", "24"]}], ",", 
   RowBox[{
    FractionBox["181", "12960"], "-", 
    FractionBox[
     RowBox[{"3", " ", "N"}], "160"], "+", 
    FractionBox[
     SuperscriptBox["N", "2"], "80"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4879", "311040"]}], "+", 
    FractionBox[
     RowBox[{"27931", " ", "N"}], "1555200"], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      SuperscriptBox["N", "2"]}], "1200"], "+", 
    FractionBox[
     SuperscriptBox["N", "3"], "240"]}], ",", 
   RowBox[{
    FractionBox["2729", "2551500"], "-", 
    FractionBox[
     RowBox[{"2081833", " ", "N"}], "544320000"], "+", 
    FractionBox[
     RowBox[{"10524683", " ", 
      SuperscriptBox["N", "2"]}], "1632960000"], "-", 
    FractionBox[
     RowBox[{"20917", " ", 
      SuperscriptBox["N", "3"]}], "4536000"], "+", 
    FractionBox[
     SuperscriptBox["N", "4"], "672"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1164883001", "411505920000"]}], "+", 
    FractionBox[
     RowBox[{"34922611", " ", "N"}], "6531840000"], "-", 
    FractionBox[
     RowBox[{"478853567", " ", 
      SuperscriptBox["N", "2"]}], "68584320000"], "+", 
    FractionBox[
     RowBox[{"8249471", " ", 
      SuperscriptBox["N", "3"]}], "1524096000"], "-", 
    FractionBox[
     RowBox[{"24313", " ", 
      SuperscriptBox["N", "4"]}], "9408000"], "+", 
    FractionBox[
     SuperscriptBox["N", "5"], "1792"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.643092443383469*^9, 3.643606460993277*^9, {3.643607044451741*^9, 
   3.6436070662611713`*^9}, 3.6436093208260107`*^9, 3.643625252049844*^9, 
   3.702819250257984*^9, 3.7028194796810093`*^9, 3.7028197931358232`*^9, 
   3.7028198484716735`*^9, 3.7029081250882483`*^9, 3.702955085771462*^9, 
   3.70295943619925*^9, 3.7029595297610064`*^9, 3.702975125086359*^9, {
   3.702997543336549*^9, 3.702997566751244*^9}, 3.702997642407013*^9, 
   3.703254327845314*^9, 3.7134945985762777`*^9}]
}, Open  ]],

Cell["Kivel original vectorff", "Text",
 CellChangeTimes->{{3.643625178910841*^9, 3.6436251878473682`*^9}, 
   3.702818911900287*^9, {3.7028190232319975`*^9, 3.7028190256070337`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kivelvector", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"1", "/", "6"}], ",", 
     RowBox[{
      RowBox[{"N", "/", "24"}], "-", 
      RowBox[{"1", "/", "9"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "2"}], "/", "80"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"N", "/", "160"}]}], " ", "+", 
      RowBox[{"181", "/", "12960"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "3"}], "/", "240"}], "-", 
      RowBox[{"17", " ", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "1200"}]}], "+", 
      RowBox[{"27931", " ", 
       RowBox[{"N", "/", "1555200"}]}], " ", "-", 
      RowBox[{"4879", " ", "/", "311040"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "4"}], "/", "672"}], "-", 
      RowBox[{"20917", " ", 
       RowBox[{
        RowBox[{"N", "^", "3"}], "/", "4536000"}]}], "+", 
      RowBox[{"10524683", " ", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "1632960000"}]}], "-", 
      RowBox[{
       RowBox[{"2081833", "/", "544320000"}], " ", "N"}], "+", 
      RowBox[{"2729", "/", "2551500"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "5"}], "/", "1792"}], "-", 
      RowBox[{"24313", " ", 
       RowBox[{
        RowBox[{"N", "^", "4"}], "/", "9408000"}]}], "+", 
      RowBox[{"8249471", " ", 
       RowBox[{
        RowBox[{"N", "^", "3"}], "/", "1524096000"}]}], "-", 
      RowBox[{"478853567", " ", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "68584320000"}]}], "+", 
      RowBox[{"34922611", " ", 
       RowBox[{"N", "/", "6531840000"}]}], "-", 
      RowBox[{"1164883001", "/", "411505920000"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6436070743910017`*^9, 3.643607252807797*^9}, 
   3.643609298377687*^9}],

Cell["Comparison of our result with Kivel.", "Text",
 CellChangeTimes->{{3.643625190726675*^9, 3.643625196729216*^9}, 
   3.702818911902787*^9, {3.702819030964616*^9, 3.702819034087164*^9}, 
   3.7028190683301897`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KV", "-", "Kivelvector"}], " ", "//", " ", "Simplify"}]], "Input",
 CellChangeTimes->{{3.643607265960001*^9, 3.643607284337475*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.643607285170689*^9, 3.643609320904004*^9, 3.643625252177718*^9, 
   3.7028192502954845`*^9, 3.702819793165824*^9, 3.7028198485191746`*^9, 
   3.70290812516149*^9, 3.7029550858766117`*^9, 3.702959436255766*^9, 
   3.702959529832408*^9, 3.7029751251597967`*^9, {3.702997543391638*^9, 
   3.702997566812608*^9}, 3.702997642456568*^9, 3.703254327904317*^9, 
   3.713494598619828*^9}]
}, Open  ]],

Cell["With the new corrected definiton, our result.", "Text",
 CellChangeTimes->{{3.643625198965239*^9, 3.6436252089879723`*^9}, 
   3.702818911902787*^9, {3.702819036759705*^9, 3.70281903900974*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KVnew", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"fvnew", "[", "n", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.643092174896584*^9, 3.643092175323737*^9}, {
  3.643092572761261*^9, 3.643092576268632*^9}, {3.643607316833981*^9, 
  3.643607319550812*^9}, {3.643607825723275*^9, 3.6436078261558037`*^9}, {
  3.702819325248637*^9, 3.702819326273653*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["1", "6"], ",", 
   RowBox[{
    FractionBox["5", "36"], "-", 
    FractionBox["N", "24"]}], ",", 
   RowBox[{
    FractionBox["721", "12960"], "-", 
    FractionBox[
     RowBox[{"47", " ", "N"}], "1440"], "+", 
    FractionBox[
     SuperscriptBox["N", "2"], "80"]}], ",", 
   RowBox[{
    FractionBox["4429", "103680"], "-", 
    FractionBox[
     RowBox[{"57451", " ", "N"}], "1555200"], "+", 
    FractionBox[
     RowBox[{"289", " ", 
      SuperscriptBox["N", "2"]}], "14400"], "-", 
    FractionBox[
     SuperscriptBox["N", "3"], "240"]}], ",", 
   RowBox[{
    FractionBox["3090331", "163296000"], "-", 
    FractionBox[
     RowBox[{"36097349", " ", "N"}], "1632960000"], "+", 
    FractionBox[
     RowBox[{"28441883", " ", 
      SuperscriptBox["N", "2"]}], "1632960000"], "-", 
    FractionBox[
     RowBox[{"15971", " ", 
      SuperscriptBox["N", "3"]}], "2268000"], "+", 
    FractionBox[
     SuperscriptBox["N", "4"], "672"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.643606461059836*^9, 3.643607323775066*^9, 3.6436078267247334`*^9, 
   3.643609320933077*^9, 3.6436252522496357`*^9, 3.7028192503679857`*^9, 
   3.7028193266936593`*^9, 3.7028197932133245`*^9, 3.7028198485866756`*^9, 
   3.702908125212673*^9, 3.7029550859043617`*^9, 3.7029594362851257`*^9, 
   3.7029595298834743`*^9, 3.702975125210209*^9, {3.7029975434254303`*^9, 
   3.702997566862906*^9}, 3.702997642507794*^9, 3.703254328035325*^9, 
   3.713494598654106*^9}]
}, Open  ]],

Cell["Result given by Bijens and co.", "Text",
 CellChangeTimes->{{3.643625212101583*^9, 3.643625222342519*^9}, 
   3.7028189119052873`*^9, {3.7028190430473013`*^9, 3.702819044509824*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hansvector", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"1", "/", "6"}], ",", 
     RowBox[{
      RowBox[{"5", "/", "36"}], "-", 
      RowBox[{"N", "/", "24"}]}], ",", 
     RowBox[{
      RowBox[{"721", "/", "12960"}], " ", "-", 
      RowBox[{
       RowBox[{"47", "/", "1440"}], " ", "N"}], " ", "+", 
      RowBox[{
       RowBox[{"N", "^", "2"}], "/", "80"}]}], ",", 
     RowBox[{
      RowBox[{"4429", "/", "103680"}], "-", 
      RowBox[{
       RowBox[{"57451", "/", "1555200"}], " ", "N"}], " ", "+", 
      RowBox[{
       RowBox[{"289", "/", "14400"}], " ", 
       RowBox[{"N", "^", "2"}]}], "-", " ", 
      RowBox[{
       RowBox[{"N", "^", "3"}], "/", "240"}]}], ",", 
     RowBox[{
      RowBox[{"3090331", "/", "163296000"}], "-", 
      RowBox[{
       RowBox[{"36097349", "/", "1632960000"}], " ", "N"}], "+", 
      RowBox[{
       RowBox[{"28441883", "/", "1632960000"}], " ", 
       RowBox[{"N", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"15971", "/", "2268000"}], " ", 
       RowBox[{"N", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"N", "^", "4"}], "/", "672"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.64360744395958*^9, 3.6436074933848886`*^9}, {
   3.643607528406616*^9, 3.643607529460031*^9}, {3.643607652801785*^9, 
   3.6436077852268963`*^9}, 3.6436093030332127`*^9}],

Cell["Comparison of both.", "Text",
 CellChangeTimes->{{3.643625225488709*^9, 3.6436252293962507`*^9}, 
   3.7028189119052873`*^9, {3.702819055387491*^9, 3.70281905793003*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KVnew", "-", "Hansvector"}], " ", "//", " ", "Simplify"}]], "Input",
 CellChangeTimes->{{3.643607790007012*^9, 3.643607798495858*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.643607799140478*^9, 3.643607831871085*^9, 3.643609321027388*^9, 
   3.6436252524608507`*^9, 3.7028192503929863`*^9, 3.702819793240825*^9, 
   3.7028198486541767`*^9, 3.702908125478245*^9, 3.70295508594522*^9, 
   3.702959436339559*^9, 3.7029595299514303`*^9, 3.702975125292437*^9, {
   3.7029975434755*^9, 3.7029975669260597`*^9}, 3.702997642556951*^9, 
   3.703254328144331*^9, 3.713494598702628*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Reproduction of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "I"], TraditionalForm]]],
 " using unitarity, analyticity and crossing"
}], "Section",
 CellChangeTimes->{{3.7028182152870874`*^9, 3.702818220404666*^9}, {
  3.702818418985216*^9, 3.70281845503577*^9}, {3.7029074562077017`*^9, 
  3.7029075018958406`*^9}}],

Cell["This section is based on Phys.Rev.D 82, 014014 (2010)", "Text",
 CellChangeTimes->{{3.7029073967682743`*^9, 3.7029074471348553`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ctu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.660392857417905*^9, 3.66039288252995*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Csu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "N"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"N", "-", "1"}], ")"}]}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"N", "^", "2"}], "+", "N", "-", "2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "N"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "N"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "+", "2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "N"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "N"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "N"}], ")"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.660392889189521*^9, 3.660392962949038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cst", "=", 
   RowBox[{
    RowBox[{"Csu", ".", 
     RowBox[{"(", 
      RowBox[{"Ctu", ".", "Csu"}], ")"}]}], " ", "//", " ", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.660393039324822*^9, 3.6603930872298183`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]N0", "[", 
    RowBox[{"1", ",", "0"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"N", "-", "1"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]N0", "[", 
    RowBox[{"1", ",", "a_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]N1", "[", 
    RowBox[{"1", ",", "1"}], "]"}], ":=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]N1", "[", 
    RowBox[{"1", ",", "a_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]N2", "[", 
    RowBox[{"1", ",", "0"}], "]"}], ":=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]N2", "[", 
    RowBox[{"1", ",", "a_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]N0", "[", 
     RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Omega]N0", "[", 
      RowBox[{"n", ",", "l"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"n", "-", "1"}]], 
       RowBox[{"(", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"lpr", ",", "l"}], "]"}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cst", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], " ", 
                RowBox[{"Om", "[", 
                 RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"Csu", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"lpr", "+", "l"}], ")"}]}], " ", 
                RowBox[{"Om", "[", 
                 RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}], 
             RowBox[{"\[Omega]N0", "[", 
              RowBox[{"i", ",", "lpr"}], "]"}], 
             RowBox[{
              RowBox[{"\[Omega]N0", "[", 
               RowBox[{
                RowBox[{"n", "-", "i"}], ",", "lpr"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "lpr"}], "+", "1"}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"n", "-", "1"}]], 
       RowBox[{"(", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Cst", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", 
                RowBox[{"Om", "[", 
                 RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"Csu", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"lpr", "+", "l"}], ")"}]}], " ", 
                RowBox[{"Om", "[", 
                 RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}], 
             RowBox[{"\[Omega]N1", "[", 
              RowBox[{"i", ",", "lpr"}], "]"}], 
             RowBox[{
              RowBox[{"\[Omega]N1", "[", 
               RowBox[{
                RowBox[{"n", "-", "i"}], ",", "lpr"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "lpr"}], "+", "1"}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"n", "-", "1"}]], 
       RowBox[{"(", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Cst", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], " ", 
                RowBox[{"Om", "[", 
                 RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"Csu", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"lpr", "+", "l"}], ")"}]}], " ", 
                RowBox[{"Om", "[", 
                 RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}], 
             RowBox[{"\[Omega]N2", "[", 
              RowBox[{"i", ",", "lpr"}], "]"}], 
             RowBox[{
              RowBox[{"\[Omega]N2", "[", 
               RowBox[{
                RowBox[{"n", "-", "i"}], ",", "lpr"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "lpr"}], "+", "1"}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ")"}]}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]N1", "[", 
    RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Omega]N1", "[", 
     RowBox[{"n", ",", "l"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Cst", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], " ", 
               RowBox[{"Om", "[", 
                RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Csu", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"lpr", "+", "l"}], ")"}]}], " ", 
               RowBox[{"Om", "[", 
                RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}], 
            RowBox[{"\[Omega]N0", "[", 
             RowBox[{"i", ",", "lpr"}], "]"}], 
            RowBox[{
             RowBox[{"\[Omega]N0", "[", 
              RowBox[{
               RowBox[{"n", "-", "i"}], ",", "lpr"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "lpr"}], "+", "1"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"lpr", ",", "l"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Cst", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], " ", 
               RowBox[{"Om", "[", 
                RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Csu", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"lpr", "+", "l"}], ")"}]}], " ", 
               RowBox[{"Om", "[", 
                RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}], 
            RowBox[{"\[Omega]N1", "[", 
             RowBox[{"i", ",", "lpr"}], "]"}], 
            RowBox[{
             RowBox[{"\[Omega]N1", "[", 
              RowBox[{
               RowBox[{"n", "-", "i"}], ",", "lpr"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "lpr"}], "+", "1"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Cst", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], " ", 
               RowBox[{"Om", "[", 
                RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Csu", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"lpr", "+", "l"}], ")"}]}], " ", 
               RowBox[{"Om", "[", 
                RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}], 
            RowBox[{"\[Omega]N2", "[", 
             RowBox[{"i", ",", "lpr"}], "]"}], 
            RowBox[{
             RowBox[{"\[Omega]N2", "[", 
              RowBox[{
               RowBox[{"n", "-", "i"}], ",", "lpr"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "lpr"}], "+", "1"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]N2", "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Omega]N2", "[", 
    RowBox[{"n", ",", "l"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Cst", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], " ", 
              RowBox[{"Om", "[", 
               RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"Csu", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"lpr", "+", "l"}], ")"}]}], " ", 
              RowBox[{"Om", "[", 
               RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}], 
           RowBox[{"\[Omega]N0", "[", 
            RowBox[{"i", ",", "lpr"}], "]"}], 
           RowBox[{
            RowBox[{"\[Omega]N0", "[", 
             RowBox[{
              RowBox[{"n", "-", "i"}], ",", "lpr"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "lpr"}], "+", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Cst", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], " ", 
              RowBox[{"Om", "[", 
               RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"Csu", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"lpr", "+", "l"}], ")"}]}], " ", 
              RowBox[{"Om", "[", 
               RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}], 
           RowBox[{"\[Omega]N1", "[", 
            RowBox[{"i", ",", "lpr"}], "]"}], 
           RowBox[{
            RowBox[{"\[Omega]N1", "[", 
             RowBox[{
              RowBox[{"n", "-", "i"}], ",", "lpr"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "lpr"}], "+", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"lpr", ",", "l"}], "]"}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"Cst", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], " ", 
              RowBox[{"Om", "[", 
               RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"Csu", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"lpr", "+", "l"}], ")"}]}], " ", 
              RowBox[{"Om", "[", 
               RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}], 
           RowBox[{"\[Omega]N2", "[", 
            RowBox[{"i", ",", "lpr"}], "]"}], 
           RowBox[{
            RowBox[{"\[Omega]N2", "[", 
             RowBox[{
              RowBox[{"n", "-", "i"}], ",", "lpr"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "lpr"}], "+", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ")"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.660393150924115*^9, 3.660393308124866*^9}, {
  3.6603934890599117`*^9, 3.660393809851482*^9}, {3.660393856056637*^9, 
  3.660393970435952*^9}, {3.6603940728287373`*^9, 3.6603941240171833`*^9}, {
  3.660394719017188*^9, 3.6603947392134733`*^9}, {3.6603949755062857`*^9, 
  3.6603949813288393`*^9}, {3.660395183093421*^9, 3.6603952215691853`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]0", "[", 
    RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
   RowBox[{"\[Omega]N0", "[", 
    RowBox[{
     RowBox[{"n", "+", "1"}], ",", "C"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]1", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{"\[Omega]N1", "[", 
   RowBox[{
    RowBox[{"n", "+", "1"}], ",", "C"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]2", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{"\[Omega]N2", "[", 
   RowBox[{
    RowBox[{"n", "+", "1"}], ",", "C"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.660394000071372*^9, 3.660394031617989*^9}}],

Cell["This corresponds to I=0. Table I.", "Text",
 CellChangeTimes->{{3.702908840579997*^9, 3.702908888668935*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]N0", "[", 
       RowBox[{"2", ",", "C"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"N", "-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"C", ",", "0", ",", "2", ",", "2"}], "}"}]}], "]"}], " ", "//", 
   "Simplify"}], "//", " ", "Expand"}]], "Input",
 CellChangeTimes->{{3.660394157722991*^9, 3.660394203831028*^9}, {
  3.66039500791536*^9, 3.6603950087633333`*^9}, {3.6603950531629267`*^9, 
  3.6603950586824713`*^9}, {3.6603954270250053`*^9, 3.660395439845282*^9}, {
  3.7029081187270184`*^9, 3.702908136028536*^9}, {3.70290878301828*^9, 
  3.702908811940468*^9}, {3.7029551436817636`*^9, 3.702955238046282*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "9"]}], "+", 
    FractionBox["N", "2"]}], ",", 
   FractionBox["5", "18"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6603941954039097`*^9, 3.660394205118968*^9}, 
   3.660394749223531*^9, {3.660394993833673*^9, 3.66039501066068*^9}, {
   3.6603950540747623`*^9, 3.660395059594968*^9}, 3.660395233171771*^9, 
   3.660395447559475*^9, 3.660400988062248*^9, 3.702178376116885*^9, 
   3.7028192497504764`*^9, 3.7028197425025463`*^9, 3.702819790563284*^9, 
   3.7028198478166637`*^9, {3.7029081207188873`*^9, 3.702908136848304*^9}, {
   3.702908783416472*^9, 3.7029088123089867`*^9}, 3.70295508601958*^9, {
   3.7029551447832747`*^9, 3.702955238403967*^9}, 3.702959436468812*^9, 
   3.702959530100148*^9, 3.702975125492798*^9, {3.702997543609041*^9, 
   3.702997567078602*^9}, 3.702997646923626*^9, 3.7032543283433423`*^9, 
   3.713494598920438*^9}]
}, Open  ]],

Cell["This corresponds to I=1. Table II.", "Text",
 CellChangeTimes->{{3.702908840579997*^9, 3.702908905867977*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"\[Omega]N1", "[", 
     RowBox[{"2", ",", "C"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"C", ",", "1", ",", "3", ",", "2"}], "}"}]}], "]"}], " ", "//", 
  " ", "Expand"}]], "Input",
 CellChangeTimes->{{3.6603949105382*^9, 3.660394929746552*^9}, 
   3.660395073642033*^9, {3.702908141806015*^9, 3.702908142393594*^9}, {
   3.7029552569657087`*^9, 3.702955261436076*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], "-", 
    FractionBox["N", "2"]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.660394930827505*^9, 3.660394993898972*^9, 3.66039507438627*^9, 
   3.660395233247601*^9, 3.660395447638439*^9, 3.6603955297598457`*^9, 
   3.660400988134666*^9, 3.7021783761402283`*^9, 3.702819249770477*^9, 
   3.7028197425350466`*^9, 3.7028197905807843`*^9, 3.702819847871664*^9, {
   3.7029081256619377`*^9, 3.702908142815791*^9}, 3.7029550860327177`*^9, {
   3.70295525747753*^9, 3.702955261861074*^9}, 3.702959436504809*^9, 
   3.702959530128709*^9, 3.702975125544161*^9, {3.702997543642592*^9, 
   3.702997567132565*^9}, 3.702997646956973*^9, 3.703254328404346*^9, 
   3.713494598953774*^9}]
}, Open  ]],

Cell["This corresponds to I=2. Table III.", "Text",
 CellChangeTimes->{{3.702908840579997*^9, 3.702908888668935*^9}, {
  3.702908919857929*^9, 3.702908923380229*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"\[Omega]N2", "[", 
     RowBox[{"2", ",", "C"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"C", ",", "0", ",", "2", ",", "2"}], "}"}]}], "]"}], " ", "//", 
  " ", "Expand"}]], "Input",
 CellChangeTimes->{{3.6603954998229303`*^9, 3.660395500214916*^9}, {
  3.66039555047933*^9, 3.660395554078722*^9}, {3.7029081454600697`*^9, 
  3.702908146027381*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "9"], "+", 
    FractionBox["N", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "18"]}], "+", 
    FractionBox["N", "6"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6603955008804893`*^9, {3.66039553301553*^9, 3.660395554895248*^9}, 
   3.66040098820161*^9, 3.702178376166184*^9, 3.7028192497929773`*^9, 
   3.702819742565047*^9, 3.702819790595785*^9, 3.702819847916665*^9, {
   3.702908125697566*^9, 3.7029081464494762`*^9}, 3.702955086055402*^9, 
   3.702959436556011*^9, 3.702959530166519*^9, 3.702975125664426*^9, {
   3.702997543674653*^9, 3.702997567162133*^9}, 3.7029976469906673`*^9, 
   3.70325432848435*^9, 3.713494598986246*^9}]
}, Open  ]],

Cell["Check the relationship with the old coefficients.", "Text",
 CellChangeTimes->{{3.660400704420061*^9, 3.660400738419454*^9}, {
  3.702819709697042*^9, 3.7028197207072115`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OldOmegaI0", "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]N", "[", 
       RowBox[{"n", ",", "lpr"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"N", " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"l", ",", "lpr"}], "]"}]}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "lpr"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "l"}]}], ")"}], 
         RowBox[{"Om", "[", 
          RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], " ", "//", " ", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OldOmegaI1", "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]N", "[", 
       RowBox[{"n", ",", "lpr"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "lpr"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "l"}]}], ")"}], 
        RowBox[{"Om", "[", 
         RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], " ", "//", " ", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OldOmegaI2", "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]N", "[", 
       RowBox[{"n", ",", "lpr"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "lpr"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "l"}]}], ")"}], 
        RowBox[{"Om", "[", 
         RowBox[{"n", ",", "lpr", ",", "l"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"lpr", ",", "0", ",", "n"}], "}"}]}], "]"}], " ", "//", " ", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.660400752368135*^9, 3.660400974026559*^9}, {
  3.660401026632506*^9, 3.660401039275013*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"OldOmegaI0", "[", 
      RowBox[{"2", ",", "l"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"N", "-", "1"}], ")"}]}], " ", "//", " ", "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "2", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.660400992077434*^9, 3.660401068435769*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "9"]}], "+", 
    FractionBox["N", "2"]}], ",", 
   FractionBox["5", "18"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6604010139085913`*^9, {3.660401046219651*^9, 3.660401069059514*^9}, 
   3.702178376250474*^9, 3.7028192498254776`*^9, 3.7028197426075478`*^9, 
   3.702819790618285*^9, 3.702819847974166*^9, 3.7029081257477217`*^9, 
   3.7029550860879307`*^9, 3.702959436637792*^9, 3.702959530249823*^9, 
   3.7029751257283773`*^9, {3.702997543842517*^9, 3.702997567211666*^9}, 
   3.7029976470404043`*^9, 3.7032543285733557`*^9, 3.7134945991199713`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"OldOmegaI1", "[", 
     RowBox[{"2", ",", "l"}], "]"}], " ", "//", " ", "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", "3", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.660401082403603*^9, 3.66040110513877*^9}, {
  3.7029087082639637`*^9, 3.7029087098619337`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], "-", 
    FractionBox["N", "2"]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.660401099259637*^9, 3.6604011064272614`*^9}, 
   3.702178376527444*^9, 3.702819249840478*^9, 3.702819742635048*^9, 
   3.702819790638285*^9, 3.7028198480166664`*^9, 3.702908125779097*^9, 
   3.702908710397675*^9, 3.702955086105885*^9, 3.702959436688734*^9, 
   3.702959530417268*^9, 3.702975125810051*^9, {3.702997543875806*^9, 
   3.702997567244615*^9}, 3.7029976470735283`*^9, 3.70325432865336*^9, 
   3.7134945991523113`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"OldOmegaI2", "[", 
     RowBox[{"2", ",", "l"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "2", ",", "2"}], "}"}]}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.660401119210382*^9, 3.660401126906467*^9}, {
  3.702819730664864*^9, 3.7028197494451523`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "9"], "+", 
    FractionBox["N", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "18"]}], "+", 
    FractionBox["N", "6"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.660401120048953*^9, 3.660401127523171*^9}, 
   3.702178376566786*^9, 3.702819249857978*^9, {3.702819731427376*^9, 
   3.702819749770158*^9}, 3.7028197906582856`*^9, 3.7028198480566673`*^9, 
   3.702908125810511*^9, 3.7029550861377172`*^9, 3.702959436816917*^9, 
   3.702959530467649*^9, 3.702975125861711*^9, {3.7029975439113083`*^9, 
   3.702997567362854*^9}, 3.702997647107306*^9, 3.7032543287153635`*^9, 
   3.713494599185981*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The expansion coefficients of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["f", "S"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["f", "V"], " "}], TraditionalForm]]],
 "using recursion relations of the Bissegger & Fuhrer paper"
}], "Section",
 CellChangeTimes->{{3.7028182152870874`*^9, 3.702818220404666*^9}, {
  3.702818418985216*^9, 3.70281845503577*^9}, {3.702818589687838*^9, 
  3.702818613833209*^9}, {3.702819128998622*^9, 3.702819146583892*^9}, {
  3.702907567824822*^9, 3.7029075713243723`*^9}, {3.702907606783568*^9, 
  3.7029076241140823`*^9}, {3.702956690378093*^9, 3.7029566976331472`*^9}, {
  3.702975017632516*^9, 3.702975018119689*^9}, {3.70355110240174*^9, 
  3.7035511067793074`*^9}}],

Cell[CellGroupData[{

Cell["Scalar form factors", "Subsection",
 CellChangeTimes->{{3.702956651979576*^9, 3.702956657442438*^9}}],

Cell["omegaL0[i] is given by \[Omega]N0[i,0]. For example, for i = 4", "Text",
 CellChangeTimes->{{3.702956074160809*^9, 3.702956088203125*^9}, {
  3.7029561517888613`*^9, 3.7029561696991453`*^9}, {3.7029562042229147`*^9, 
  3.702956207448921*^9}, {3.702956255719531*^9, 3.702956257682591*^9}, {
  3.702956457152226*^9, 3.702956457857724*^9}, {3.702956542648307*^9, 
  3.7029565531264067`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]N0", "[", 
    RowBox[{"1", ",", "0"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"/", 
     RowBox[{"(", 
      RowBox[{"N", "-", "1"}], ")"}]}], "*)"}], " ", "//", "Simplify"}], "//",
   " ", "Expand"}]], "Input",
 CellChangeTimes->{{3.702955874201848*^9, 3.702955931802033*^9}, {
  3.702956111507821*^9, 3.702956133181473*^9}, {3.702956172428825*^9, 
  3.7029562391663094`*^9}, {3.7029565251833572`*^9, 3.702956529771125*^9}, {
  3.702997708237445*^9, 3.702997708512967*^9}, {3.702997784993455*^9, 
  3.7029977956961927`*^9}, {3.702998788807169*^9, 3.7029987889868813`*^9}, {
  3.702999370494781*^9, 3.702999377578714*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", "N"}]], "Output",
 CellChangeTimes->{
  3.702955777266268*^9, {3.702955876468616*^9, 3.702955932208547*^9}, {
   3.702956112749137*^9, 3.702956133618822*^9}, {3.702956173352952*^9, 
   3.7029562398301573`*^9}, {3.702956536132271*^9, 3.7029565387811527`*^9}, 
   3.702959436856698*^9, 3.702959530516698*^9, 3.702975125912573*^9, {
   3.702997539109761*^9, 3.7029975674144583`*^9}, 3.7029976509077168`*^9, 
   3.70299770993167*^9, 3.702997796242901*^9, 3.7029987894104347`*^9, {
   3.7029993736675253`*^9, 3.702999378384363*^9}, 3.703254328787368*^9, 
   3.713494599219997*^9}]
}, Open  ]],

Cell["\<\
Therefore, the LL expansion coefficients for the scalar form factors is given \
by the recursion formula: \
\>", "Text",
 CellChangeTimes->{{3.702956074160809*^9, 3.702956088203125*^9}, {
  3.7029561517888613`*^9, 3.7029561696991453`*^9}, {3.7029562042229147`*^9, 
  3.702956207448921*^9}, {3.702956255719531*^9, 3.702956318735735*^9}, {
  3.702956505115427*^9, 3.702956509843567*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Nfs", "[", "1", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Nfs", "[", "n_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "n"}], "-", "2"}], ")"}]], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]N0", "[", 
       RowBox[{"i", ",", "0"}], "]"}], "*", 
      RowBox[{"Nfs", "[", 
       RowBox[{"n", "-", "i"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.70295644622994*^9, 3.7029564801015053`*^9}, {
  3.702999059122188*^9, 3.702999071106245*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Nfs", "[", "n", "]"}], " ", "//", "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.702956444683457*^9, 3.7029564449500303`*^9}, 
   3.7029564934519997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox["N", "2"]}], ",", 
   RowBox[{
    FractionBox["11", "72"], "-", 
    FractionBox[
     RowBox[{"29", " ", "N"}], "72"], "+", 
    FractionBox[
     SuperscriptBox["N", "2"], "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["89", "864"]}], "+", 
    FractionBox[
     RowBox[{"7", " ", "N"}], "24"], "-", 
    FractionBox[
     RowBox[{"271", " ", 
      SuperscriptBox["N", "2"]}], "864"], "+", 
    FractionBox[
     SuperscriptBox["N", "3"], "8"]}], ",", 
   RowBox[{
    FractionBox["76459", "1555200"], "-", 
    FractionBox[
     RowBox[{"70997", " ", "N"}], "388800"], "+", 
    FractionBox[
     RowBox[{"423961", " ", 
      SuperscriptBox["N", "2"]}], "1555200"], "-", 
    FractionBox[
     RowBox[{"121", " ", 
      SuperscriptBox["N", "3"]}], "600"], "+", 
    FractionBox[
     SuperscriptBox["N", "4"], "16"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["169303", "5832000"]}], "+", 
    FractionBox[
     RowBox[{"14045881", " ", "N"}], "116640000"], "-", 
    FractionBox[
     RowBox[{"1629803", " ", 
      SuperscriptBox["N", "2"]}], "7290000"], "+", 
    FractionBox[
     RowBox[{"328547", " ", 
      SuperscriptBox["N", "3"]}], "1440000"], "-", 
    FractionBox[
     RowBox[{"13741", " ", 
      SuperscriptBox["N", "4"]}], "108000"], "+", 
    FractionBox[
     SuperscriptBox["N", "5"], "32"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.702999074713154*^9, 3.703254328961378*^9, 
  3.713494599320348*^9}]
}, Open  ]],

Cell["which agrees with the entries given in Table 1 of JETP:", "Text",
 CellChangeTimes->{{3.702956074160809*^9, 3.702956088203125*^9}, {
  3.7029561517888613`*^9, 3.7029561696991453`*^9}, {3.7029562042229147`*^9, 
  3.702956207448921*^9}, {3.702956255719531*^9, 3.702956318735735*^9}, {
  3.702956505115427*^9, 3.702956509843567*^9}, {3.7029565700022297`*^9, 
  3.7029566110237217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fs", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"N", "/", "2"}], "-", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "2"}], "/", "4"}], "-", 
      RowBox[{"29", " ", 
       RowBox[{"N", "/", "72"}]}], " ", "+", 
      RowBox[{"11", "/", "72"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "3"}], "/", "8"}], " ", "-", 
      RowBox[{"271", " ", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "864"}]}], " ", "+", 
      RowBox[{"7", " ", 
       RowBox[{"N", "/", "24"}]}], " ", "-", " ", 
      RowBox[{"89", "/", "864"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "4"}], "/", "16"}], " ", "-", 
      RowBox[{"121", "  ", 
       RowBox[{
        RowBox[{"N", "^", "3"}], "/", "600"}]}], "+", 
      RowBox[{"423961", " ", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "1555200"}]}], "-", 
      RowBox[{"70997", " ", 
       RowBox[{"N", "/", "388800"}]}], " ", "+", 
      RowBox[{"76459", "/", "1555200"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "^", "5"}], "/", "32"}], "-", 
      RowBox[{"13741", " ", 
       RowBox[{
        RowBox[{"N", "^", "4"}], "/", "108000"}]}], "+", 
      RowBox[{"328547", " ", 
       RowBox[{
        RowBox[{"N", "^", "3"}], "/", "1440000"}]}], "-", 
      RowBox[{"1629803", " ", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "/", "7290000"}]}], "+", 
      RowBox[{"14045881", " ", 
       RowBox[{"N", "/", "116640000"}]}], "-", 
      RowBox[{"169303", "/", "5832000"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.701581574894966*^9, 3.701581580646634*^9}, {
  3.7028193534190693`*^9, 3.7028193628142138`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Nfs", "[", "n", "]"}], " ", "//", "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}], "-", "fs"}]], "Input",
 CellChangeTimes->{{3.7029566335383997`*^9, 3.702956634337846*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7029566349377737`*^9, 3.702959437022621*^9, 3.7029595306693687`*^9, 
   3.702975126031938*^9, {3.702997544111203*^9, 3.7029975675318213`*^9}, 
   3.70299765783967*^9, 3.703254329085385*^9, 3.7134945993802967`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vector form factors", "Subsection",
 CellChangeTimes->{{3.702956651979576*^9, 3.702956657442438*^9}, {
  3.7029577413642473`*^9, 3.702957742399539*^9}}],

Cell["omegaL1[i] is given by \[Omega]N1[i,1]. For example, for i = 3", \
"Commentary",
 CellChangeTimes->{{3.702959777898567*^9, 3.702959807131781*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]N1", "[", 
   RowBox[{"3", ",", "1"}], "]"}], " ", "//", " ", "Expand"}]], "Input",
 CellChangeTimes->{{3.702956762762198*^9, 3.702956775951404*^9}, {
  3.702957978087998*^9, 3.702957991656577*^9}, {3.7029596285417347`*^9, 
  3.702959633686097*^9}, {3.7029597146297503`*^9, 3.70295974985933*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["49", "80"], "-", 
  FractionBox[
   RowBox[{"37", " ", "N"}], "80"], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["N", "2"]}], "40"]}]], "Output",
 CellChangeTimes->{{3.7029567661601887`*^9, 3.702956776794886*^9}, {
   3.702957979904861*^9, 3.702957992018614*^9}, 3.702958990586582*^9, 
   3.702959437045642*^9, 3.70295953071902*^9, {3.702959629096486*^9, 
   3.702959633998517*^9}, {3.702959715347666*^9, 3.7029597502786217`*^9}, 
   3.702959808988373*^9, 3.702975126054987*^9, 3.7032543291483884`*^9, 
   3.713494599419442*^9}]
}, Open  ]],

Cell["\<\
Therefore, the LL expansion coefficients for the vector form factors is given \
by the recursion formula: \
\>", "Text",
 CellChangeTimes->{{3.702956074160809*^9, 3.702956088203125*^9}, {
  3.7029561517888613`*^9, 3.7029561696991453`*^9}, {3.7029562042229147`*^9, 
  3.702956207448921*^9}, {3.702956255719531*^9, 3.702956318735735*^9}, {
  3.702956505115427*^9, 3.702956509843567*^9}, {3.702959820563676*^9, 
  3.7029598213568773`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Nfv", "[", "1", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.702956760628785*^9, 3.70295676089038*^9}, {
  3.702958994776263*^9, 3.702959002922557*^9}, {3.7029592816080217`*^9, 
  3.702959283717588*^9}, {3.702959491938244*^9, 3.702959508541298*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nfv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]N1", "[", 
       RowBox[{"i", ",", "1"}], "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"Nfv", "[", 
         RowBox[{"n", "-", "i"}], "]"}], "/", "3"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", "2"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], " ", "//", " ", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7029590144923*^9, 3.70295902811278*^9}, {
  3.702959487749201*^9, 3.7029595166471786`*^9}, {3.702959596344541*^9, 
  3.702959598060843*^9}, {3.7029598667918997`*^9, 3.702959868786068*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Nfv", "[", "n", "]"}], " ", "//", " ", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.702959187800396*^9, 3.702959219106966*^9}, {
  3.702959500564994*^9, 3.702959520690755*^9}, {3.702959603340275*^9, 
  3.7029596037044163`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["1", "6"], ",", 
   RowBox[{
    FractionBox["5", "36"], "-", 
    FractionBox["N", "24"]}], ",", 
   RowBox[{
    FractionBox["721", "12960"], "-", 
    FractionBox[
     RowBox[{"47", " ", "N"}], "1440"], "+", 
    FractionBox[
     SuperscriptBox["N", "2"], "80"]}], ",", 
   RowBox[{
    FractionBox["4429", "103680"], "-", 
    FractionBox[
     RowBox[{"57451", " ", "N"}], "1555200"], "+", 
    FractionBox[
     RowBox[{"289", " ", 
      SuperscriptBox["N", "2"]}], "14400"], "-", 
    FractionBox[
     SuperscriptBox["N", "3"], "240"]}], ",", 
   RowBox[{
    FractionBox["3090331", "163296000"], "-", 
    FractionBox[
     RowBox[{"36097349", " ", "N"}], "1632960000"], "+", 
    FractionBox[
     RowBox[{"28441883", " ", 
      SuperscriptBox["N", "2"]}], "1632960000"], "-", 
    FractionBox[
     RowBox[{"15971", " ", 
      SuperscriptBox["N", "3"]}], "2268000"], "+", 
    FractionBox[
     SuperscriptBox["N", "4"], "672"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702959287081195*^9, 3.702959437334381*^9, {3.702959496826002*^9, 
   3.70295953097302*^9}, {3.70295959955422*^9, 3.702959604527589*^9}, 
   3.702959870578392*^9, 3.70297512614476*^9, 3.703254329334399*^9, 
   3.713494599519122*^9}]
}, Open  ]],

Cell["which agrees with the entries by Hans:", "Text",
 CellChangeTimes->{{3.702956074160809*^9, 3.702956088203125*^9}, {
  3.7029561517888613`*^9, 3.7029561696991453`*^9}, {3.7029562042229147`*^9, 
  3.702956207448921*^9}, {3.702956255719531*^9, 3.702956318735735*^9}, {
  3.702956505115427*^9, 3.702956509843567*^9}, {3.7029565700022297`*^9, 
  3.7029566110237217`*^9}, {3.70295984019361*^9, 3.702959841262898*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fv", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"1", "/", "6"}], ",", 
     RowBox[{
      RowBox[{"5", "/", "36"}], "-", 
      RowBox[{"N", "/", "24"}]}], ",", 
     RowBox[{
      RowBox[{"721", "/", "12960"}], "-", 
      RowBox[{
       RowBox[{"47", "/", "1440"}], " ", "N"}], " ", "+", 
      RowBox[{
       RowBox[{"N", "^", "2"}], "/", "80"}]}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"4429", "/", "103680"}], "\[Minus]", 
        RowBox[{
         RowBox[{"57451", "/", "1555200"}], " ", "N"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"289", "/", "14400"}], " ", 
         RowBox[{"N", "^", "2"}]}], "\[Minus]", 
        RowBox[{
         RowBox[{"N", "^", "3"}], "/", "240"}]}]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"3090331", "/", "163296000"}], "\[Minus]", 
        RowBox[{
         RowBox[{"36097349", "/", "1632960000"}], " ", "N"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"28441883", "/", "1632960000"}], " ", 
         RowBox[{"N", "^", "2"}]}], "\[Minus]", 
        RowBox[{
         RowBox[{"15971", "/", "2268000"}], " ", 
         RowBox[{"N", "^", "3"}]}]}], "+", 
       RowBox[{
        RowBox[{"N", "^", "4"}], "/", "672"}]}], ")"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.701582049095248*^9, 3.701582052099132*^9}, {
  3.70281942961024*^9, 3.70281943609534*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fv", "-", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Nfv", "[", "n", "]"}], " ", "//", " ", "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.702959879720477*^9, 3.702959885079091*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.702959885681486*^9, 3.702975126194709*^9, 
  3.7032543294174037`*^9, 3.713494599569769*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion coefficients of 2-point scalar currents", "Section",
 CellChangeTimes->{{3.7028182152870874`*^9, 3.702818220404666*^9}, {
  3.702818418985216*^9, 3.70281845503577*^9}, {3.7029074562077017`*^9, 
  3.7029075018958406`*^9}, {3.702909208922966*^9, 3.702909236301964*^9}}],

Cell["\<\
These are the expansion coefficients for the 2-point scalar currents for \
general O(N+1)/O(N) models:\
\>", "Text",
 CellChangeTimes->{{3.70296066734587*^9, 3.702960687324154*^9}, {
  3.702960723895056*^9, 3.702960745613727*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NNfs", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"M", "*", 
      RowBox[{"Nfs", "[", "i", "]"}], "*", 
      RowBox[{"Nfs", "[", 
       RowBox[{"n", "-", "i"}], "]"}], 
      RowBox[{"2", "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], " ", "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{
  3.701737306701652*^9, 3.7017373430906878`*^9, {3.701737509018029*^9, 
   3.7017375226504307`*^9}, {3.701737714285523*^9, 3.701737718046157*^9}, {
   3.70173788940427*^9, 3.701737971250421*^9}, {3.7017380097504663`*^9, 
   3.7017380231017113`*^9}, {3.70173808048527*^9, 3.701738098222555*^9}, {
   3.701738152203918*^9, 3.701738294417406*^9}, {3.70173833141562*^9, 
   3.701738355604741*^9}, {3.7017384277076473`*^9, 3.7017385250298977`*^9}, {
   3.701738759825602*^9, 3.701738805865801*^9}, {3.7017389453280907`*^9, 
   3.701738978248013*^9}, {3.7017496538771276`*^9, 3.701749665288682*^9}, 
   3.7017497055133543`*^9, {3.7017499398377132`*^9, 3.70174997472644*^9}, 
   3.702960650832798*^9, {3.702960751851882*^9, 3.702960754828479*^9}, {
   3.702975135718563*^9, 3.702975177350936*^9}, {3.7030009039896107`*^9, 
   3.703000907817502*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"NNfs", "[", "n", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.701737346271838*^9, {3.70173744372326*^9, 3.701737455066224*^9}, {
   3.701737499630555*^9, 3.701737499773614*^9}, {3.701737540037813*^9, 
   3.701737543194268*^9}, {3.701737721946108*^9, 3.701737725817813*^9}, {
   3.7017379423801193`*^9, 3.701737945603457*^9}, {3.701738133575241*^9, 
   3.701738133926812*^9}, {3.7017382182095623`*^9, 3.701738218488208*^9}, {
   3.701738372449381*^9, 3.701738372720389*^9}, {3.702960655867941*^9, 
   3.702960657311453*^9}, {3.702960757791128*^9, 3.702960758531226*^9}, {
   3.703254318392773*^9, 3.7032543192548227`*^9}, 3.703254635679921*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", " ", "M"}], ",", 
   RowBox[{
    RowBox[{"-", "M"}], "+", 
    RowBox[{"M", " ", "N"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"10", " ", "M"}], "27"], "-", 
    FractionBox[
     RowBox[{"47", " ", "M", " ", "N"}], "54"], "+", 
    FractionBox[
     RowBox[{"M", " ", 
      SuperscriptBox["N", "2"]}], "2"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"155", " ", "M"}], "864"]}], "+", 
    FractionBox[
     RowBox[{"41", " ", "M", " ", "N"}], "72"], "-", 
    FractionBox[
     RowBox[{"553", " ", "M", " ", 
      SuperscriptBox["N", "2"]}], "864"], "+", 
    FractionBox[
     RowBox[{"M", " ", 
      SuperscriptBox["N", "3"]}], "4"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"174709", " ", "M"}], "1944000"], "-", 
    FractionBox[
     RowBox[{"171647", " ", "M", " ", "N"}], "486000"], "+", 
    FractionBox[
     RowBox[{"1080211", " ", "M", " ", 
      SuperscriptBox["N", "2"]}], "1944000"], "-", 
    FractionBox[
     RowBox[{"22537", " ", "M", " ", 
      SuperscriptBox["N", "3"]}], "54000"], "+", 
    FractionBox[
     RowBox[{"M", " ", 
      SuperscriptBox["N", "4"]}], "8"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3235559", " ", "M"}], "69984000"]}], "+", 
    FractionBox[
     RowBox[{"75199037", " ", "M", " ", "N"}], "349920000"], "-", 
    FractionBox[
     RowBox[{"149841121", " ", "M", " ", 
      SuperscriptBox["N", "2"]}], "349920000"], "+", 
    FractionBox[
     RowBox[{"53160113", " ", "M", " ", 
      SuperscriptBox["N", "3"]}], "116640000"], "-", 
    FractionBox[
     RowBox[{"55883", " ", "M", " ", 
      SuperscriptBox["N", "4"]}], "216000"], "+", 
    FractionBox[
     RowBox[{"M", " ", 
      SuperscriptBox["N", "5"]}], "16"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"1448668363", " ", "M"}], "60011280000"], "-", 
    FractionBox[
     RowBox[{"1239955679", " ", "M", " ", "N"}], "9601804800"], "+", 
    FractionBox[
     RowBox[{"73692725761", " ", "M", " ", 
      SuperscriptBox["N", "2"]}], "240045120000"], "-", 
    FractionBox[
     RowBox[{"11074605557", " ", "M", " ", 
      SuperscriptBox["N", "3"]}], "26671680000"], "+", 
    FractionBox[
     RowBox[{"1075162121", " ", "M", " ", 
      SuperscriptBox["N", "4"]}], "3200601600"], "-", 
    FractionBox[
     RowBox[{"4562423", " ", "M", " ", 
      SuperscriptBox["N", "5"]}], "29635200"], "+", 
    FractionBox[
     RowBox[{"M", " ", 
      SuperscriptBox["N", "6"]}], "32"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.70297516573873*^9, 3.702975180135096*^9}, 
   3.7030001860865707`*^9, 3.7030009100926437`*^9, {3.703254320028867*^9, 
   3.7032543361137867`*^9}, 3.703254636571972*^9, 3.713494599777852*^9}]
}, Open  ]],

Cell["For the O(4)/O(3) model, we have:", "Text",
 CellChangeTimes->{{3.70296066734587*^9, 3.702960687324154*^9}, {
  3.702960723895056*^9, 3.702960745613727*^9}, {3.702960798831026*^9, 
  3.702960813430253*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NNfs", "[", "n", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"N", "\[Rule]", "3"}], ",", 
    RowBox[{"M", "\[Rule]", "3"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7029608264949083`*^9, 3.702960832324119*^9}, {
   3.7030009284009132`*^9, 3.703000933717202*^9}, {3.703001074837167*^9, 
   3.703001075412875*^9}, 3.703255119941619*^9, {3.703255975018326*^9, 
   3.70325600044378*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "6", ",", "6", ",", 
   FractionBox["61", "9"], ",", 
   FractionBox["68", "9"], ",", 
   FractionBox["140347", "16200"], ",", 
   FractionBox["897079", "91125"], ",", 
   FractionBox["565514977", "50009400"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702975184673718*^9, 3.70300018863465*^9, 3.7030009343452787`*^9, 
   3.7030010801878033`*^9, 3.7032543418641157`*^9, 3.7032551259169607`*^9, {
   3.703255975858374*^9, 3.7032560012048235`*^9}, 3.71349459991232*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Large N module", "Section",
 CellChangeTimes->{{3.71349458368213*^9, 3.7134945909932404`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fslarge", "[", "0", "]"}], "=", "1"}], ";", " ", 
  RowBox[{
   RowBox[{"fvnewlarge", "[", "0", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.704403627070106*^9, 3.704403632230494*^9}, {
  3.704403718714644*^9, 3.704403719062758*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Omega]large", "[", 
    RowBox[{"n_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"N", "/", "2"}], ")"}], "^", "n"}], " ", 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"j", ",", "0"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.704403737702627*^9, 3.704403746011582*^9}, {
  3.704403796688766*^9, 3.704403835631056*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fslarge", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "n"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GS", "[", 
          RowBox[{
           RowBox[{"n", "-", "m"}], ",", "j"}], "]"}], " ", 
         RowBox[{"fslarge", "[", "m", "]"}], " ", 
         RowBox[{"\[Omega]large", "[", 
          RowBox[{
           RowBox[{"n", "-", "m", "-", "1"}], ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "m"}], ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], " ", "//", " ", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.704403660458037*^9, 3.7044036885027103`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fvnewlarge", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "n"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GVnew", "[", 
          RowBox[{
           RowBox[{"n", "-", "m"}], ",", "j"}], "]"}], " ", 
         RowBox[{"fvnewlarge", "[", "m", "]"}], " ", 
         RowBox[{"\[Omega]large", "[", 
          RowBox[{
           RowBox[{"n", "-", "m", "-", "1"}], ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "m"}], ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], " ", "//", " ", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.704403722937478*^9, 3.704403732793097*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.70440498670938*^9, 3.704404992295836*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KSlarge", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"fslarge", "[", "n", "]"}], ",", "N", ",", "n"}], "]"}], "*", 
     RowBox[{"N", "^", "n"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.704403869155381*^9, 3.7044038736594954`*^9}, {
  3.704404796930739*^9, 3.7044048175245132`*^9}, {3.704404875608766*^9, 
  3.7044048821508713`*^9}, {3.7044049348075953`*^9, 3.704404975614305*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["N", "2"], ",", 
   FractionBox[
    SuperscriptBox["N", "2"], "4"], ",", 
   FractionBox[
    SuperscriptBox["N", "3"], "8"], ",", 
   FractionBox[
    SuperscriptBox["N", "4"], "16"], ",", 
   FractionBox[
    SuperscriptBox["N", "5"], "32"], ",", 
   FractionBox[
    SuperscriptBox["N", "6"], "64"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7044039043002853`*^9, {3.704404855528331*^9, 3.704404883567836*^9}, {
   3.7044049552441387`*^9, 3.704404977956002*^9}, 3.713494600087017*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KVnewlarge", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"fvnewlarge", "[", "n", "]"}], ",", "N", ",", 
       RowBox[{"n", "-", "1"}]}], "]"}], "*", 
     RowBox[{"N", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7044038937723227`*^9, 3.7044038985392838`*^9}, {
  3.704404821240487*^9, 3.704404849461532*^9}, {3.7044049990345287`*^9, 
  3.7044050093674507`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", "6"], ",", 
   RowBox[{"-", 
    FractionBox["N", "24"]}], ",", 
   FractionBox[
    SuperscriptBox["N", "2"], "80"], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["N", "3"], "240"]}], ",", 
   FractionBox[
    SuperscriptBox["N", "4"], "672"]}], "}"}]], "Output",
 CellChangeTimes->{3.7044039043394938`*^9, 3.704404855562224*^9, 
  3.704405010926984*^9, 3.713494600122213*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Report.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 169, 3, 63, "Title"],
Cell[CellGroupData[{
Cell[773, 29, 388, 9, 63, "Section"],
Cell[1164, 40, 232, 5, 24, "Text"],
Cell[CellGroupData[{
Cell[1421, 49, 246, 6, 53, "Subsection"],
Cell[1670, 57, 1099, 38, 83, "Input"],
Cell[2772, 97, 1950, 58, 164, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[4759, 160, 675, 22, 90, "Subsection"],
Cell[5437, 184, 1319, 38, 150, "Input"],
Cell[6759, 224, 196, 6, 33, "Input"],
Cell[6958, 232, 763, 23, 54, "Input"],
Cell[7724, 257, 491, 17, 51, "Input"],
Cell[8218, 276, 270, 9, 33, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[8537, 291, 773, 17, 42, "Section"],
Cell[9313, 310, 441, 8, 27, "Text"],
Cell[9757, 320, 204, 2, 27, "Text"],
Cell[9964, 324, 575, 16, 33, "Input"],
Cell[10542, 342, 432, 15, 33, "Input"],
Cell[10977, 359, 724, 11, 44, "Text"],
Cell[11704, 372, 285, 9, 33, "Input"],
Cell[11992, 383, 278, 6, 27, "Text"],
Cell[12273, 391, 282, 7, 33, "Input"],
Cell[12558, 400, 167, 4, 33, "Input"],
Cell[12728, 406, 327, 6, 27, "Text"],
Cell[13058, 414, 1178, 30, 33, "Input"],
Cell[14239, 446, 231, 3, 27, "Text"],
Cell[CellGroupData[{
Cell[14495, 453, 454, 11, 33, "Input"],
Cell[14952, 466, 2671, 77, 70, "Output"]
}, Open  ]],
Cell[17638, 546, 200, 2, 27, "Text"],
Cell[17841, 550, 2432, 69, 94, "Input"],
Cell[20276, 621, 232, 3, 27, "Text"],
Cell[CellGroupData[{
Cell[20533, 628, 171, 3, 33, "Input"],
Cell[20707, 633, 571, 10, 70, "Output"]
}, Open  ]],
Cell[21293, 646, 166, 2, 27, "Text"],
Cell[CellGroupData[{
Cell[21484, 652, 308, 8, 33, "Input"],
Cell[21795, 662, 730, 14, 70, "Output"]
}, Open  ]],
Cell[22540, 679, 296, 6, 27, "Text"],
Cell[22839, 687, 927, 26, 33, "Input"],
Cell[23769, 715, 912, 26, 33, "Input"],
Cell[CellGroupData[{
Cell[24706, 745, 411, 11, 33, "Input"],
Cell[25120, 758, 2097, 59, 70, "Output"]
}, Open  ]],
Cell[27232, 820, 183, 2, 27, "Text"],
Cell[27418, 824, 1817, 53, 74, "Input"],
Cell[29238, 879, 218, 3, 27, "Text"],
Cell[CellGroupData[{
Cell[29481, 886, 167, 3, 33, "Input"],
Cell[29651, 891, 530, 10, 70, "Output"]
}, Open  ]],
Cell[30196, 904, 200, 2, 27, "Text"],
Cell[CellGroupData[{
Cell[30421, 910, 503, 12, 33, "Input"],
Cell[30927, 924, 1518, 41, 70, "Output"]
}, Open  ]],
Cell[32460, 968, 188, 2, 27, "Text"],
Cell[32651, 972, 1379, 38, 54, "Input"],
Cell[34033, 1012, 176, 2, 27, "Text"],
Cell[CellGroupData[{
Cell[34234, 1018, 169, 3, 33, "Input"],
Cell[34406, 1023, 542, 10, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[34997, 1039, 348, 9, 42, "Section"],
Cell[35348, 1050, 139, 1, 27, "Text"],
Cell[35490, 1053, 405, 12, 33, "Input"],
Cell[35898, 1067, 1139, 37, 33, "Input"],
Cell[37040, 1106, 266, 8, 33, "Input"],
Cell[37309, 1116, 17229, 472, 578, "Input"],
Cell[54541, 1590, 690, 21, 74, "Input"],
Cell[55234, 1613, 115, 1, 27, "Text"],
Cell[CellGroupData[{
Cell[55374, 1618, 745, 17, 33, "Input"],
Cell[56122, 1637, 937, 18, 70, "Output"]
}, Open  ]],
Cell[57074, 1658, 116, 1, 27, "Text"],
Cell[CellGroupData[{
Cell[57215, 1663, 448, 11, 33, "Input"],
Cell[57666, 1676, 764, 15, 70, "Output"]
}, Open  ]],
Cell[58445, 1694, 166, 2, 27, "Text"],
Cell[CellGroupData[{
Cell[58636, 1700, 427, 11, 33, "Input"],
Cell[59066, 1713, 733, 17, 70, "Output"]
}, Open  ]],
Cell[59814, 1733, 182, 2, 27, "Text"],
Cell[59999, 1737, 2508, 78, 74, "Input"],
Cell[CellGroupData[{
Cell[62532, 1819, 403, 11, 33, "Input"],
Cell[62938, 1832, 648, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63623, 1851, 373, 9, 33, "Input"],
Cell[63999, 1862, 594, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64630, 1879, 367, 10, 33, "Input"],
Cell[65000, 1891, 691, 16, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[65740, 1913, 766, 18, 42, "Section"],
Cell[CellGroupData[{
Cell[66531, 1935, 107, 1, 39, "Subsection"],
Cell[66641, 1938, 394, 5, 27, "Text"],
Cell[CellGroupData[{
Cell[67060, 1947, 677, 15, 33, "Input"],
Cell[67740, 1964, 626, 11, 70, "Output"]
}, Open  ]],
Cell[68381, 1978, 395, 7, 27, "Text"],
Cell[68779, 1987, 703, 22, 71, "Input"],
Cell[CellGroupData[{
Cell[69507, 2013, 303, 8, 33, "Input"],
Cell[69813, 2023, 1587, 52, 70, "Output"]
}, Open  ]],
Cell[71415, 2078, 389, 5, 27, "Text"],
Cell[71807, 2085, 1759, 51, 54, "Input"],
Cell[CellGroupData[{
Cell[73591, 2140, 304, 8, 33, "Input"],
Cell[73898, 2150, 354, 7, 70, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74301, 2163, 158, 2, 39, "Subsection"],
Cell[74462, 2167, 152, 2, 21, "Commentary"],
Cell[CellGroupData[{
Cell[74639, 2173, 339, 6, 33, "Input"],
Cell[74981, 2181, 585, 13, 70, "Output"]
}, Open  ]],
Cell[75581, 2197, 446, 8, 27, "Text"],
Cell[76030, 2207, 309, 6, 33, "Input"],
Cell[76342, 2215, 787, 22, 33, "Input"],
Cell[CellGroupData[{
Cell[77154, 2241, 417, 11, 33, "Input"],
Cell[77574, 2254, 1287, 38, 70, "Output"]
}, Open  ]],
Cell[78876, 2295, 417, 5, 27, "Text"],
Cell[79296, 2302, 1469, 44, 54, "Input"],
Cell[CellGroupData[{
Cell[80790, 2350, 347, 10, 33, "Input"],
Cell[81140, 2362, 229, 5, 70, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[81430, 2374, 283, 3, 37, "Section"],
Cell[81716, 2379, 240, 5, 27, "Text"],
Cell[81959, 2386, 1356, 29, 33, "Input"],
Cell[CellGroupData[{
Cell[83340, 2419, 778, 14, 33, "Input"],
Cell[84121, 2435, 2782, 81, 70, "Output"]
}, Open  ]],
Cell[86918, 2519, 212, 3, 27, "Text"],
Cell[CellGroupData[{
Cell[87155, 2526, 550, 14, 33, "Input"],
Cell[87708, 2542, 517, 11, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[88274, 2559, 100, 1, 37, "Section"],
Cell[88377, 2562, 293, 7, 31, "Input"],
Cell[88673, 2571, 422, 12, 31, "Input"],
Cell[89098, 2585, 870, 25, 31, "Input"],
Cell[89971, 2612, 877, 25, 31, "Input"],
Cell[90851, 2639, 91, 1, 30, "Input"],
Cell[CellGroupData[{
Cell[90967, 2644, 558, 13, 31, "Input"],
Cell[91528, 2659, 555, 16, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92120, 2680, 601, 16, 31, "Input"],
Cell[92724, 2698, 461, 14, 66, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/SUN.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    187770,       5377]
NotebookOptionsPosition[    177405,       5058]
NotebookOutlinePosition[    177819,       5076]
CellTagsIndexPosition[    177776,       5073]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["SU(N)", "Title",
 CellChangeTimes->{
  3.70281496222303*^9, {3.702909399729312*^9, 3.702909401541676*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Generating the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Omega]", "1"], " ", "and", " ", 
    SubscriptBox["\[Omega]", "5"]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.7028182152870874`*^9, 3.702818220404666*^9}, {
  3.702818418985216*^9, 3.70281845503577*^9}, {3.7028647594753637`*^9, 
  3.7028647770029697`*^9}, {3.703551421372258*^9, 3.703551427004845*^9}}],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.702864991521152*^9, 3.702864995509632*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Om", "[", 
   RowBox[{"n_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Om", "[", 
    RowBox[{"n", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "B"}], "+", "1"}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"n", "+", "B"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"n", "!"}], 
      RowBox[{"n", "!"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "B"}], ")"}], "!"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "B", "+", "1"}], ")"}], "!"}]}]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "A"}], ",", 
        RowBox[{"A", "+", "1"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "n", "-", "B"}], ",", 
        RowBox[{"B", "-", "n"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "n"}], ",", 
        RowBox[{"-", "n"}]}], "}"}], ",", "1"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Om", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Om", "[", 
     RowBox[{"n", ",", "A", ",", "B"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "0", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AG", "[", 
   RowBox[{"n_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AG", "[", 
    RowBox[{"n", ",", "A", ",", "B"}], "]"}], "=", "1"}]}]], "Input",
 CellChangeTimes->{{3.700277418297608*^9, 3.7002774332692957`*^9}, 
   3.700277815297421*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AG", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"AG", "[", 
     RowBox[{"n", ",", "A", ",", "B"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "0", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.700277445497892*^9, 3.700277450888891*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"U", "[", "n", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"l", ",", "l1"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.558863410874633*^9, 3.5588634502556324`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OurU", "[", 
   RowBox[{"n_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OurU", "[", 
    RowBox[{"n", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "A"]}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"A", ",", "B"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.700276010211607*^9, 3.700276066976762*^9}, {
   3.700276210253501*^9, 3.700276240939315*^9}, 3.7003695927740593`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OurU", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"OurU", "[", 
     RowBox[{"n", ",", "A", ",", "B"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.700276089762917*^9, 3.700276129205863*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Crossing matrices, etc.", "Subsection",
 CellChangeTimes->{{3.702865027625074*^9, 3.702865032728106*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", "\[CapitalNu]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.558861974221633*^9, 3.5588619761996326`*^9}, {
   3.5588643886326323`*^9, 3.558864400513633*^9}, 3.70296568350784*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Csu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", "1", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
         SuperscriptBox["\[CapitalNu]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CapitalNu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalNu]"}], ")"}]}]], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["\[CapitalNu]", "2"], "4"]}], ",", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["\[CapitalNu]", "2"], "4"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
          SuperscriptBox["\[CapitalNu]", "2"]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
            SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CapitalNu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox["1", 
        RowBox[{"2", "-", "\[CapitalNu]"}]], ",", 
       FractionBox[
        RowBox[{"2", "-", "\[CapitalNu]", "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}], 
        RowBox[{"8", "-", 
         RowBox[{"12", " ", "\[CapitalNu]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalNu]", "2"]}]}]], ",", 
       FractionBox[
        RowBox[{"3", "+", "\[CapitalNu]"}], 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", "\[CapitalNu]"}]}]], ",", 
       RowBox[{"-", 
        FractionBox["1", "\[CapitalNu]"]}], ",", 
       FractionBox[
        RowBox[{"2", "+", "\[CapitalNu]"}], 
        RowBox[{"4", " ", "\[CapitalNu]"}]], ",", 
       FractionBox[
        RowBox[{"2", "+", "\[CapitalNu]"}], 
        RowBox[{"4", " ", "\[CapitalNu]"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox["1", 
        RowBox[{"2", "+", "\[CapitalNu]"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{"2", "+", "\[CapitalNu]", "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}], 
        RowBox[{"8", "+", 
         RowBox[{"12", " ", "\[CapitalNu]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalNu]", "2"]}]}]], ",", 
       FractionBox["1", "\[CapitalNu]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[CapitalNu]"}], 
        RowBox[{"4", " ", "\[CapitalNu]"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[CapitalNu]"}], 
        RowBox[{"4", " ", "\[CapitalNu]"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
          "\[CapitalNu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}]}]]}], ",", 
       FractionBox[
        RowBox[{"\[CapitalNu]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalNu]"}], ")"}]}]], ",", 
       FractionBox["1", "2"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
         "\[CapitalNu]"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{"\[CapitalNu]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]], ",", "0", ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
         "\[CapitalNu]"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{"\[CapitalNu]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]], ",", "0", ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.498908781023*^9, 3.4989088858710003`*^9}, {
   3.498912236855*^9, 3.498912238084*^9}, 3.5588619219066324`*^9, {
   3.5588643923786325`*^9, 3.5588644617646327`*^9}, 3.5588646671116323`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cst", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", "1", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
         SuperscriptBox["\[CapitalNu]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CapitalNu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalNu]"}], ")"}]}]], ",", "1", ",", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
          SuperscriptBox["\[CapitalNu]", "2"]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
            SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CapitalNu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]], ",", 
       FractionBox["1", "2"], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox["1", 
        RowBox[{"2", "-", "\[CapitalNu]"}]], ",", 
       FractionBox[
        RowBox[{"2", "-", "\[CapitalNu]", "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}], 
        RowBox[{"8", "-", 
         RowBox[{"12", " ", "\[CapitalNu]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalNu]", "2"]}]}]], ",", 
       FractionBox[
        RowBox[{"3", "+", "\[CapitalNu]"}], 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", "\[CapitalNu]"}]}]], ",", 
       FractionBox["1", "\[CapitalNu]"], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", "+", "\[CapitalNu]"}], 
         RowBox[{"4", " ", "\[CapitalNu]"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", "+", "\[CapitalNu]"}], 
         RowBox[{"4", " ", "\[CapitalNu]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox["1", 
        RowBox[{"2", "+", "\[CapitalNu]"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{"2", "+", "\[CapitalNu]", "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}], 
        RowBox[{"8", "+", 
         RowBox[{"12", " ", "\[CapitalNu]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalNu]", "2"]}]}]], ",", 
       RowBox[{"-", 
        FractionBox["1", "\[CapitalNu]"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalNu]"}], 
         RowBox[{"4", " ", "\[CapitalNu]"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalNu]"}], 
         RowBox[{"4", " ", "\[CapitalNu]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
         "\[CapitalNu]"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[CapitalNu]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalNu]"}], ")"}]}]]}], ",", 
       FractionBox["1", "2"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[CapitalNu]", "2"]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
          "\[CapitalNu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
            SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[CapitalNu]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
            SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]]}], ",", "0", ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalNu]", "2"]}]], ",", 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[CapitalNu]", "2"]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
          "\[CapitalNu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
            SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[CapitalNu]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[CapitalNu]"}], "+", 
            SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]]}], ",", "0", ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.498912432024*^9, 3.498912441554*^9}, 
   3.5588619315356326`*^9, {3.5588644800646324`*^9, 3.5588645038506327`*^9}, 
   3.558864669421633*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ctu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4989122936940002`*^9, 3.49891230681*^9}, 
   3.5588619447156324`*^9, 3.5588646727596326`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dim", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[CapitalNu]", "2"]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[CapitalNu]"}], ")"}], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalNu]"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[CapitalNu]"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[CapitalNu]", "2"]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[CapitalNu]", "2"]}], "+", 
        SuperscriptBox["\[CapitalNu]", "4"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[CapitalNu]", "2"]}], "+", 
        SuperscriptBox["\[CapitalNu]", "4"]}], ")"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.498912668189*^9, 3.498912700072*^9}, 
   3.5588619495336323`*^9, {3.5588645236966324`*^9, 3.5588645281866326`*^9}, 
   3.5588646748956327`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[CapitalNu]"]}], "+", "\[CapitalNu]"}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "\[CapitalNu]"]}], "+", 
     FractionBox["\[CapitalNu]", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.498912765869*^9, 3.4989129733859997`*^9}, {
   3.4989131141689997`*^9, 3.498913150981*^9}, {3.4989136417980003`*^9, 
   3.498913653297*^9}, {3.498913770863*^9, 3.4989137718199997`*^9}, {
   3.498913830458*^9, 3.498913836014*^9}, {3.504350577242*^9, 
   3.504350591828*^9}, {3.5588620063056326`*^9, 3.558862009947633*^9}, {
   3.5588645356116323`*^9, 3.5588645380786324`*^9}, 3.5588646765686326`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "\[CapitalNu]"]}], "+", "\[CapitalNu]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "\[CapitalNu]"]}], "+", 
    FractionBox["\[CapitalNu]", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5588623647136326`*^9, 3.5588625137126327`*^9, 3.5588637405766325`*^9, 
   3.5588646964546328`*^9, 3.5589315517992*^9, 3.5589323272762003`*^9, 
   3.5589481659716*^9, 3.5592762856056004`*^9, 3.5592939509544*^9, 
   3.5592975915486*^9, 3.5592978740958*^9, 3.559725958148*^9, 
   3.700274911130341*^9, 3.700276360022264*^9, 3.700276976204335*^9, 
   3.700277566451768*^9, 3.700368203106453*^9, 3.700368386613352*^9, 
   3.700369165243526*^9, 3.700369219415344*^9, 3.700369301264633*^9, 
   3.700369420168483*^9, 3.700369500166464*^9, 3.700369599480722*^9, 
   3.7004468022474318`*^9, 3.700446901016521*^9, 3.700447988193845*^9, 
   3.700448068523548*^9, 3.7004485804980717`*^9, 3.700448728084351*^9, 
   3.700449009019417*^9, 3.700449075812447*^9, 3.701565652710224*^9, 
   3.701565779916245*^9, 3.701565918907868*^9, 3.7015660568090754`*^9, 
   3.701566289136236*^9, 3.7015667212356462`*^9, 3.701567147213434*^9, {
   3.702965808317267*^9, 3.702965835722431*^9}, 3.702967913774922*^9, 
   3.702975205182345*^9, 3.702977787870583*^9, 3.703258355449749*^9, 
   3.703259640798851*^9, 3.703311187084544*^9, 3.703472203995813*^9, 
   3.7035186242383165`*^9, 3.7035186697089415`*^9, 3.703518880262079*^9, 
   3.703526356419303*^9, 3.728891352241028*^9, 3.72889166685358*^9, 
   3.728891704776486*^9, 3.728891774082847*^9, 3.728891819618011*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "\[CapitalNu]"]}], "+", 
      FractionBox["\[CapitalNu]", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "\[CapitalNu]"]}], "+", 
      FractionBox["\[CapitalNu]", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["\[CapitalNu]", "4"], ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.498913167841*^9, 3.498913309135*^9}, {3.498913363726*^9,
   3.498913376208*^9}, {3.498913584856*^9, 3.498913600216*^9}, {
  3.4989137856809998`*^9, 3.498913786936*^9}, {3.498913841006*^9, 
  3.498913844323*^9}, {3.5043506249468*^9, 3.504350634416*^9}, {
  3.5588620167336326`*^9, 3.5588620197116327`*^9}, {3.558864542209633*^9, 
  3.558864546190633*^9}, {3.5588646786166325`*^9, 3.5588646795096326`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "\[CapitalNu]"]}], "+", 
      FractionBox["\[CapitalNu]", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "\[CapitalNu]"]}], "+", 
      FractionBox["\[CapitalNu]", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["\[CapitalNu]", "4"]}], ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.498913674804*^9, 3.498913737008*^9}, {3.498913788627*^9,
   3.498913789448*^9}, {3.498913854348*^9, 3.498913858642*^9}, {
  3.5043506394704*^9, 3.5043506523403997`*^9}, {3.558862025933633*^9, 
  3.5588620287846327`*^9}, {3.5588645524136324`*^9, 3.5588645557006326`*^9}, {
  3.5588646815106325`*^9, 3.5588646820576324`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[CapitalNu]", "2"], "-", "1"}], ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5588638368806324`*^9, 3.5588638663046327`*^9}, 
   3.5588645604976325`*^9, {3.5588646867116327`*^9, 3.5588646876896324`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Omega] - eqution with crossing matrices (\[Eta][n,l, i])", \
"Subsection",
 CellChangeTimes->{{3.498912353403*^9, 3.4989123624440002`*^9}, {
  3.5588647504276323`*^9, 3.5588647665976324`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Eta]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "[", 
   RowBox[{"1", ",", "l_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"l", "\[LessEqual]", "1"}], ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"A1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{
       RowBox[{"A1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"]}], "+", 
      RowBox[{
       RowBox[{"B1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       " ", 
       RowBox[{"Om", "[", 
        RowBox[{"1", ",", "0", ",", "l"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"B1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       RowBox[{"Om", "[", 
        RowBox[{"1", ",", "0", ",", "l"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], 
       RowBox[{"C1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       " ", 
       RowBox[{"Om", "[", 
        RowBox[{"1", ",", "0", ",", "l"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], 
       RowBox[{"C1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       RowBox[{"Om", "[", 
        RowBox[{"1", ",", "0", ",", "l"}], "]"}]}]}], "]"}], ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", 
    RowBox[{"k_", ",", "C_", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"k", ",", "C", ",", "i"}], "]"}], "=", 
    RowBox[{"Expand", "@", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{"Sum", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Eta]", "[", 
             RowBox[{"j", ",", "C", ",", "i"}], "]"}], 
            RowBox[{"\[Eta]", "[", 
             RowBox[{
              RowBox[{"k", "-", "j"}], ",", "C", ",", "i"}], "]"}]}], 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "C"}], "+", "1"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        FractionBox["1", 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Csu", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "ii"}], "\[RightDoubleBracket]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"\[Eta]", "[", 
                   RowBox[{"j", ",", "J", ",", "ii"}], "]"}], 
                  RowBox[{"\[Eta]", "[", 
                   RowBox[{
                    RowBox[{"k", "-", "j"}], ",", "J", ",", "ii"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"2", "J"}], "+", "1"}]], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"J", "+", "C"}]], 
                RowBox[{"Om", "[", 
                 RowBox[{"k", ",", "J", ",", "C"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"J", ",", "0", ",", 
                 RowBox[{"Min", "[", 
                  RowBox[{"j", ",", 
                   RowBox[{"k", "-", "j"}]}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["1", "2"], 
        FractionBox["1", 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Cst", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "ii"}], "\[RightDoubleBracket]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"\[Eta]", "[", 
                   RowBox[{"j", ",", "J", ",", "ii"}], "]"}], 
                  RowBox[{"\[Eta]", "[", 
                   RowBox[{
                    RowBox[{"k", "-", "j"}], ",", "J", ",", "ii"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"2", "J"}], "+", "1"}]], 
                RowBox[{"Om", "[", 
                 RowBox[{"k", ",", "J", ",", "C"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"J", ",", "0", ",", 
                 RowBox[{"Min", "[", 
                  RowBox[{"j", ",", 
                   RowBox[{"k", "-", "j"}]}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "[", 
   RowBox[{"n_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"n", ",", "l", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.443762154890625*^9, 3.443762295921875*^9}, {
   3.443762442125*^9, 3.44376268696875*^9}, {3.44376274553125*^9, 
   3.443762768703125*^9}, {3.4437628564375*^9, 3.443762873390625*^9}, {
   3.4437790340625*^9, 3.44377903653125*^9}, 3.443937974171875*^9, {
   3.498458264684*^9, 3.498458268799*^9}, {3.498912394752*^9, 
   3.498912401793*^9}, {3.498912461716*^9, 3.498912489804*^9}, {
   3.498914082816*^9, 3.498914101256*^9}, {3.498914137635*^9, 
   3.498914141152*^9}, {3.498914186271*^9, 3.498914233323*^9}, {
   3.5043508283552*^9, 3.504350869196*^9}, {3.5588621018506327`*^9, 
   3.5588621472256327`*^9}, {3.558862979919633*^9, 3.5588629844516325`*^9}, 
   3.5588630868696327`*^9, {3.5588635073336325`*^9, 3.5588635387416325`*^9}, {
   3.558864798789633*^9, 3.5588648041426325`*^9}, 3.5592775096184*^9, {
   3.5592776635024*^9, 3.5592776652808*^9}, {3.5592844913368*^9, 
   3.5592844957827997`*^9}, {3.5592936564888*^9, 3.5592936612*^9}, {
   3.5592978637998*^9, 3.5592978651414003`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Omega] - equations from direct calculation (w[n,l] & v[n,l])", \
"Subsection",
 CellChangeTimes->{{3.5588636561636324`*^9, 3.5588636636096325`*^9}, {
  3.5588647699466324`*^9, 3.5588647783566327`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bggg", "[", 
   RowBox[{"i_", ",", "A_", ",", "n1_", ",", "B_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"bggg", "[", 
    RowBox[{"i", ",", "A", ",", "n1", ",", "B", ",", "C"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "C"]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "A"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "B"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[CapitalNu]", "4"], "-", 
         FractionBox["1", "\[CapitalNu]"]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"A", ",", "C"}], "]"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"B", ",", "C"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "C"}], "+", "1"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[CapitalNu]", "8"], "-", 
         FractionBox["1", "\[CapitalNu]"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"B", ",", "C"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{"i", ",", "A", ",", "C"}], "]"}]}], 
          RowBox[{
           RowBox[{"2", "C"}], "+", "1"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"A", ",", "C"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{
             RowBox[{"n1", "-", "i"}], ",", "B", ",", "C"}], "]"}]}], 
          RowBox[{
           RowBox[{"2", "C"}], "+", "1"}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[CapitalNu]", "8"], "-", 
         FractionBox["2", "\[CapitalNu]"]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"Om", "[", 
          RowBox[{"i", ",", "A", ",", "C"}], "]"}], 
         RowBox[{"Om", "[", 
          RowBox[{
           RowBox[{"n1", "-", "i"}], ",", "B", ",", "C"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "C"}], "+", "1"}]]}], "+", 
      RowBox[{
       FractionBox["\[CapitalNu]", "8"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "J"]}], ")"}], 
           RowBox[{"Om", "[", 
            RowBox[{"i", ",", "A", ",", "J"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{
             RowBox[{"n1", "-", "i"}], ",", "B", ",", "J"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{"n1", ",", "J", ",", "C"}], "]"}]}], 
          RowBox[{
           RowBox[{"2", "J"}], "+", "1"}]], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{"i", ",", 
             RowBox[{"n1", "-", "i"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bggh", "[", 
   RowBox[{"i_", ",", "A_", ",", "n_", ",", "B_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"bggh", "[", 
    RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "C"]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "A"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "B"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"A", ",", "C"}], "]"}], 
        RowBox[{"Om", "[", 
         RowBox[{
          RowBox[{"n", "-", "i"}], ",", "B", ",", "C"}], "]"}]}], 
       RowBox[{
        RowBox[{"2", "C"}], "+", "1"}]], "+", 
      RowBox[{"2", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Om", "[", 
            RowBox[{"i", ",", "A", ",", "J"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{
             RowBox[{"n", "-", "i"}], ",", "B", ",", "J"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{"n", ",", "J", ",", "C"}], "]"}]}], 
          RowBox[{
           RowBox[{"2", "J"}], "+", "1"}]], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{"i", ",", 
             RowBox[{"n", "-", "i"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.5588642286256323`*^9, 3.5588642576666327`*^9}, {
  3.558864620282633*^9, 3.5588646305406322`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bhgg", "[", 
   RowBox[{"i_", ",", "A_", ",", "n_", ",", "B_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"bhgg", "[", 
    RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "C"]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "A"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "B"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["1", 
          RowBox[{"2", 
           SuperscriptBox["\[CapitalNu]", "2"]}]]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"A", ",", "C"}], "]"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"B", ",", "C"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "C"}], "+", "1"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], "+", 
         FractionBox["1", 
          RowBox[{"2", 
           SuperscriptBox["\[CapitalNu]", "2"]}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"B", ",", "C"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{"i", ",", "A", ",", "C"}], "]"}]}], 
          RowBox[{
           RowBox[{"2", "C"}], "+", "1"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"A", ",", "C"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{
             RowBox[{"n", "-", "i"}], ",", "B", ",", "C"}], "]"}]}], 
          RowBox[{
           RowBox[{"2", "C"}], "+", "1"}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], "+", 
         FractionBox["1", 
          SuperscriptBox["\[CapitalNu]", "2"]]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"Om", "[", 
          RowBox[{"i", ",", "A", ",", "C"}], "]"}], 
         RowBox[{"Om", "[", 
          RowBox[{
           RowBox[{"n", "-", "i"}], ",", "B", ",", "C"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "C"}], "+", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "8"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "J"]}], ")"}], 
           RowBox[{"Om", "[", 
            RowBox[{"i", ",", "A", ",", "J"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{
             RowBox[{"n", "-", "i"}], ",", "B", ",", "J"}], "]"}], 
           RowBox[{"Om", "[", 
            RowBox[{"n", ",", "J", ",", "C"}], "]"}]}], 
          RowBox[{
           RowBox[{"2", "J"}], "+", "1"}]], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{"i", ",", 
             RowBox[{"n", "-", "i"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhgh", "[", 
   RowBox[{"i_", ",", "A_", ",", "n_", ",", "B_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"bhgh", "[", 
    RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "C"]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "A"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "B"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[CapitalNu]", "2"], "-", 
         FractionBox["1", 
          RowBox[{"2", "\[CapitalNu]"}]]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"A", ",", "C"}], "]"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"B", ",", "C"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "C"}], "+", "1"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[CapitalNu]", "2"], "-", 
         FractionBox["1", "\[CapitalNu]"]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"B", ",", "C"}], "]"}], 
         RowBox[{"Om", "[", 
          RowBox[{"i", ",", "A", ",", "C"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "C"}], "+", "1"}]]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhhh", "[", 
   RowBox[{"i_", ",", "A_", ",", "n_", ",", "B_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"bhhh", "[", 
    RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "C"]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "A"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "B"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CapitalNu]", "2"], "-", "1"}], "4"], 
       FractionBox[
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"A", ",", "C"}], "]"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"B", ",", "C"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "C"}], "+", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"A", ",", "C"}], "]"}], 
         RowBox[{"Om", "[", 
          RowBox[{
           RowBox[{"n", "-", "i"}], ",", "B", ",", "C"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "C"}], "+", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"B", ",", "C"}], "]"}], 
         RowBox[{"Om", "[", 
          RowBox[{"i", ",", "A", ",", "C"}], "]"}]}], 
        RowBox[{
         RowBox[{"2", "C"}], "+", "1"}]]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"Om", "[", 
           RowBox[{"i", ",", "A", ",", "J"}], "]"}], 
          RowBox[{"Om", "[", 
           RowBox[{
            RowBox[{"n", "-", "i"}], ",", "B", ",", "J"}], "]"}], 
          RowBox[{"Om", "[", 
           RowBox[{"n", ",", "J", ",", "C"}], "]"}]}], 
         RowBox[{
          RowBox[{"2", "J"}], "+", "1"}]], ",", 
        RowBox[{"{", 
         RowBox[{"J", ",", "0", ",", 
          RowBox[{"Min", "[", 
           RowBox[{"i", ",", 
            RowBox[{"n", "-", "i"}]}], "]"}]}], "}"}]}], "]"}]}], 
     ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.558864636091633*^9, 3.5588646536996326`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "[", 
   RowBox[{"1", ",", "0"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "[", 
   RowBox[{"1", ",", "a_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"1", ",", "a_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"n", ",", "C"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bggg", "[", 
            RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], 
           RowBox[{"w", "[", 
            RowBox[{"i", ",", "A"}], "]"}], 
           RowBox[{"w", "[", 
            RowBox[{
             RowBox[{"n", "-", "i"}], ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"bggh", "[", 
            RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], 
           RowBox[{"w", "[", 
            RowBox[{"i", ",", "A"}], "]"}], 
           RowBox[{"v", "[", 
            RowBox[{
             RowBox[{"n", "-", "i"}], ",", "B"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "0", ",", "i"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"B", ",", "0", ",", 
           RowBox[{"n", "-", "i"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "C"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bhgg", "[", 
            RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], 
           RowBox[{"w", "[", 
            RowBox[{"i", ",", "A"}], "]"}], 
           RowBox[{"w", "[", 
            RowBox[{
             RowBox[{"n", "-", "i"}], ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"bhgh", "[", 
            RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], 
           RowBox[{"w", "[", 
            RowBox[{"i", ",", "A"}], "]"}], 
           RowBox[{"v", "[", 
            RowBox[{
             RowBox[{"n", "-", "i"}], ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"bhhh", "[", 
            RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], 
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "A"}], "]"}], 
           RowBox[{"v", "[", 
            RowBox[{
             RowBox[{"n", "-", "i"}], ",", "B"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "0", ",", "i"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"B", ",", "0", ",", 
           RowBox[{"n", "-", "i"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4395485391875*^9, 3.439548549609375*^9}}],

Cell["", "Text",
 CellChangeTimes->{{3.70296966740749*^9, 3.702969667863083*^9}, {
  3.702970433158059*^9, 3.702970433688097*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"w", "[", 
     RowBox[{"n", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"n", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.558863670235633*^9, 3.5588636942656326`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison (true!)", "Subsection",
 CellChangeTimes->{{3.5588636964176326`*^9, 3.5588636990296326`*^9}, {
  3.5588648876796327`*^9, 3.558864895617633*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalEta]", "[", 
   RowBox[{"n_", ",", "l_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       RowBox[{
        RowBox[{"w", "[", "n", "]"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"U", "[", "n", "]"}], ".", 
           RowBox[{"U", "[", "n", "]"}]}], "+", 
          RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"B1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       " ", 
       RowBox[{
        RowBox[{"w", "[", "n", "]"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Om", "[", "n", "]"}], "+", 
          RowBox[{
           RowBox[{"U", "[", "n", "]"}], ".", 
           RowBox[{"Om", "[", "n", "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"C1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       RowBox[{
        RowBox[{"w", "[", "n", "]"}], ".", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Om", "[", "n", "]"}], ".", 
           RowBox[{"U", "[", "n", "]"}]}], "+", 
          RowBox[{
           RowBox[{"U", "[", "n", "]"}], ".", 
           RowBox[{"Om", "[", "n", "]"}], ".", 
           RowBox[{"U", "[", "n", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]",
       "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"A2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       RowBox[{
        RowBox[{"v", "[", "n", "]"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"U", "[", "n", "]"}], ".", 
           RowBox[{"U", "[", "n", "]"}]}], "+", 
          RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"B2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       " ", 
       RowBox[{
        RowBox[{"v", "[", "n", "]"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Om", "[", "n", "]"}], "+", 
          RowBox[{
           RowBox[{"U", "[", "n", "]"}], ".", 
           RowBox[{"Om", "[", "n", "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"C2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       RowBox[{
        RowBox[{"v", "[", "n", "]"}], ".", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Om", "[", "n", "]"}], ".", 
           RowBox[{"U", "[", "n", "]"}]}], "+", 
          RowBox[{
           RowBox[{"U", "[", "n", "]"}], ".", 
           RowBox[{"Om", "[", "n", "]"}], ".", 
           RowBox[{"U", "[", "n", "]"}]}]}], ")"}]}]}]}], "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5588633590206327`*^9, 3.5588633999026327`*^9}, {
   3.5588634619576325`*^9, 3.558863483070633*^9}, {3.5588635478246326`*^9, 
   3.5588636177146325`*^9}, {3.5588637221776323`*^9, 3.558863820084633*^9}, {
   3.5588638769316325`*^9, 3.5588638865456324`*^9}, {3.5588639510056324`*^9, 
   3.5588639635906324`*^9}, {3.5588640514096327`*^9, 3.558864071263633*^9}, 
   3.5588641208876324`*^9, {3.558864157386633*^9, 3.558864160032633*^9}, {
   3.5588648308056326`*^9, 3.5588648316026325`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalEta]", "[", 
   RowBox[{"n_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"\[CapitalEta]", "[", 
     RowBox[{"n", ",", "l", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5588638924166327`*^9, 3.5588639183726325`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"\[CapitalEta]", "[", 
        RowBox[{"j", ",", "i"}], "]"}], "==", 
       RowBox[{"\[Eta]", "[", 
        RowBox[{"j", ",", "i"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5588639202856326`*^9, 3.5588639223846326`*^9}, {
   3.5588640435156326`*^9, 3.5588640437656326`*^9}, {3.5588641132576323`*^9, 
   3.5588641133856325`*^9}, {3.5588641706936326`*^9, 
   3.5588642022956324`*^9}, {3.558864836124633*^9, 3.5588648731966324`*^9}, 
   3.559297650111*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5588639237276325`*^9, {3.5588639578166323`*^9, 3.5588639665126324`*^9}, {
   3.558864044605633*^9, 3.5588640595296326`*^9}, {3.558864113676633*^9, 
   3.5588641228956327`*^9}, {3.5588641640026326`*^9, 
   3.5588642026866326`*^9}, {3.5588648099536324`*^9, 3.5588648153566327`*^9}, 
   3.5588648492646327`*^9, 3.5588648829296327`*^9, 3.5592976191294003`*^9, 
   3.5592976516085997`*^9, 3.5592978842514*^9, 3.701565780608471*^9, 
   3.7015659195818577`*^9, 3.7015660574812603`*^9, 3.701566289790031*^9, 
   3.701566721994424*^9, 3.701567147829617*^9, {3.702965810500161*^9, 
   3.7029658378142157`*^9}, 3.702967915035117*^9, 3.7029752063834333`*^9, 
   3.702977789055311*^9, 3.703258357621873*^9, 3.703259642840968*^9, 
   3.7033111892480593`*^9, 3.703472205078191*^9, 3.7035186263785353`*^9, 
   3.703518671891475*^9, 3.703518882134082*^9, 3.703526358353706*^9, 
   3.7288913534361134`*^9, 3.728891668114338*^9, 3.7288917059687653`*^9, 
   3.72889177504815*^9, 3.728891820834054*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VV", "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"\[Eta]", "[", 
           RowBox[{"n", ",", "3"}], "]"}], "+", 
          RowBox[{"\[Eta]", "[", 
           RowBox[{"n", ",", "4"}], "]"}]}], "2"], "+", 
        RowBox[{"\[Eta]", "[", 
         RowBox[{"n", ",", "6"}], "]"}]}], ")"}], ".", 
      RowBox[{"Om", "[", "n", "]"}]}]}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"l", "+", "1"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VV", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"VV", "[", 
     RowBox[{"n", ",", "l"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.558865382164633*^9, 3.5588655176676326`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"VV", "[", "i", "]"}], "\[Equal]", 
    RowBox[{"v", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5588654686596327`*^9, 3.5588655231596327`*^9}, {
  3.558865703728633*^9, 3.5588657146896324`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.5588654708656325`*^9, 3.5588655235636325`*^9}, 
   3.5588657156966324`*^9, 3.559297890507*^9, 3.701565783305044*^9, 
   3.701565922238451*^9, 3.701566060158854*^9, 3.701566292481698*^9, 
   3.701566724692739*^9, 3.701567150501693*^9, {3.702965814638331*^9, 
   3.702965840089366*^9}, 3.7029679190112543`*^9, 3.702975210481826*^9, 
   3.702977792882514*^9, 3.7032583663553724`*^9, 3.703259650604412*^9, 
   3.7033111971114287`*^9, 3.703472208470921*^9, 3.703518635126403*^9, 
   3.703518681899129*^9, 3.7035188897335143`*^9, 3.7035263658261194`*^9, 
   3.728891357197874*^9, 3.7288916719596367`*^9, 3.728891709781391*^9, 
   3.728891776884487*^9, 3.728891824671012*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Eta]", "[", 
         RowBox[{"n", ",", "4"}], "]"}], "-", 
        RowBox[{"\[Eta]", "[", 
         RowBox[{"n", ",", "3"}], "]"}], "+", 
        RowBox[{
         FractionBox["4", "\[CapitalNu]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]", "[", 
            RowBox[{"n", ",", "5"}], "]"}], "-", 
           RowBox[{"\[Eta]", "[", 
            RowBox[{"n", ",", "6"}], "]"}]}], ")"}]}]}], ")"}], ".", 
      RowBox[{"Om", "[", "n", "]"}]}]}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"l", "+", "1"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"WW", "[", 
     RowBox[{"n", ",", "l"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5588657191706324`*^9, 3.5588658079366326`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WW", "[", "i", "]"}], "\[Equal]", 
    RowBox[{"w", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.558865778046633*^9, 3.5588658288856325`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.5588657806376324`*^9, 3.558865829643633*^9}, 
   3.5592978920358*^9, 3.701565784079541*^9, 3.7015659230183077`*^9, 
   3.70156606095345*^9, 3.701566293339827*^9, 3.701566725598302*^9, 
   3.701567151235097*^9, {3.702965815821026*^9, 3.7029658407273684`*^9}, 
   3.702967920148967*^9, 3.702975211612102*^9, 3.702977793881526*^9, 
   3.703258368806513*^9, 3.7032596526065264`*^9, 3.703311199043242*^9, 
   3.703472209872775*^9, 3.703518637421438*^9, 3.703518684244165*^9, 
   3.70351889170942*^9, 3.7035263678229227`*^9, 3.7288913582115707`*^9, 
   3.7288916729851723`*^9, 3.728891710797827*^9, 3.728891777464179*^9, 
   3.7288918258732758`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Some values of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "I"], TraditionalForm]]],
 "s and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", "I"], TraditionalForm]]],
 "s"
}], "Subsection",
 CellChangeTimes->{{3.700274975437439*^9, 3.7002749853815536`*^9}, {
  3.7029612092844067`*^9, 3.702961261503334*^9}}],

Cell["\<\
The numbers below give the entries of Table II-3 of Alexey Vladimirov\
\[CloseCurlyQuote]s thesis.\
\>", "Text",
 CellChangeTimes->{{3.702964932207864*^9, 3.702965019664858*^9}}],

Cell[TextData[{
 "This is for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "nC"], TraditionalForm]]],
 " with C = 0:"
}], "Text",
 CellChangeTimes->{{3.702964932207864*^9, 3.702965064239708*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"n", ",", "0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.700274992692876*^9, 3.700275030296651*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox[
    RowBox[{"5", " ", "\[CapitalNu]"}], "72"], ",", 
   RowBox[{
    FractionBox["25", "48"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "144"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"403", " ", "\[CapitalNu]"}], "14400"]}], "+", 
    FractionBox[
     RowBox[{"547", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "77760"]}], ",", 
   RowBox[{
    FractionBox["42427", "172800"], "+", 
    FractionBox[
     RowBox[{"101339", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "2592000"], "+", 
    FractionBox[
     RowBox[{"11509", " ", 
      SuperscriptBox["\[CapitalNu]", "4"]}], "5832000"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.70027499611705*^9, 3.700275031007725*^9}, 
   3.7002769764143467`*^9, 3.700277566726516*^9, 3.700368203325927*^9, 
   3.7003683868180027`*^9, 3.70036916549625*^9, 3.7003692196964407`*^9, 
   3.700369301495844*^9, 3.700369420413498*^9, 3.700369500375629*^9, 
   3.700369599803012*^9, 3.700446802494054*^9, 3.7004469011934853`*^9, 
   3.700447988366776*^9, 3.7004480687844048`*^9, 3.700448580829653*^9, 
   3.7004487284234657`*^9, 3.700449009171769*^9, 3.700449076095187*^9, 
   3.701565652881094*^9, 3.701565784086214*^9, 3.701565923051859*^9, 
   3.7015660609999857`*^9, 3.7015662933433437`*^9, 3.701566725605438*^9, 
   3.701567151238866*^9, {3.70296581598265*^9, 3.7029658407438374`*^9}, 
   3.70296792018572*^9, 3.702975211733019*^9, 3.702977793923349*^9, 
   3.7032583688905177`*^9, 3.7032596526465287`*^9, 3.7033111991282434`*^9, 
   3.7034722099427156`*^9, 3.7035186375114393`*^9, 3.703518684319166*^9, 
   3.703518891780621*^9, 3.7035263678853226`*^9, 3.728891358309132*^9, 
   3.72889167305753*^9, 3.7288917108598127`*^9, 3.728891777500588*^9, 
   3.728891826023295*^9}]
}, Open  ]],

Cell[TextData[{
 "This is for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "nC"], TraditionalForm]]],
 " with C = 2:"
}], "Text",
 CellChangeTimes->{{3.702964932207864*^9, 3.70296507064645*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"n", ",", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.700275044072743*^9, 3.700275044215124*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["\[CapitalNu]", "72"], ",", 
   FractionBox["5", "48"], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"79", " ", "\[CapitalNu]"}], "5040"], "-", 
    FractionBox[
     RowBox[{"377", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "1088640"]}], ",", 
   RowBox[{
    FractionBox["3071", "48384"], "+", 
    FractionBox[
     RowBox[{"16661", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "2073600"], "-", 
    FractionBox[
     RowBox[{"27023", " ", 
      SuperscriptBox["\[CapitalNu]", "4"]}], "522547200"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7002750451970987`*^9, 3.70027697643452*^9, 3.700277566774967*^9, 
   3.700368203345007*^9, 3.700368386837088*^9, 3.700369165533763*^9, 
   3.7003692197376204`*^9, 3.700369301546309*^9, 3.7003694204387302`*^9, 
   3.700369500399014*^9, 3.7003695998235407`*^9, 3.700446802514028*^9, 
   3.700446901231921*^9, 3.700447988387075*^9, 3.70044806881879*^9, 
   3.700448580886533*^9, 3.7004487284580727`*^9, 3.700449009225634*^9, 
   3.70044907613503*^9, 3.701565652914536*^9, 3.701565784132895*^9, 
   3.701565923082099*^9, 3.701566061035202*^9, 3.701566293346548*^9, 
   3.701566725612637*^9, 3.7015671512423058`*^9, {3.702965816011891*^9, 
   3.702965840772892*^9}, 3.702967920215619*^9, 3.702975211772686*^9, 
   3.702977793971154*^9, 3.703258368958522*^9, 3.70325965267153*^9, 
   3.703311199198244*^9, 3.703472210006675*^9, 3.703518637586441*^9, 
   3.703518684384167*^9, 3.7035188918212214`*^9, 3.703526367916523*^9, 
   3.728891358362693*^9, 3.728891673090267*^9, 3.728891710894573*^9, 
   3.728891777532568*^9, 3.72889182608971*^9}]
}, Open  ]],

Cell[TextData[{
 "This is for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "nC"], TraditionalForm]]],
 " with C = 4:"
}], "Text",
 CellChangeTimes->{{3.702964932207864*^9, 3.702965079795926*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"n", ",", "4"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.70027505802402*^9, 3.700275058255342*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"713", " ", "\[CapitalNu]"}], "302400"], "+", 
    FractionBox[
     SuperscriptBox["\[CapitalNu]", "3"], "40320"]}], ",", 
   RowBox[{
    FractionBox["47", "6300"], "+", 
    FractionBox[
     RowBox[{"437", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "384000"], "+", 
    FractionBox[
     RowBox[{"901", " ", 
      SuperscriptBox["\[CapitalNu]", "4"]}], "870912000"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.700275058584765*^9, 3.700276976470806*^9, 3.7002775668408737`*^9, 
   3.700368203376915*^9, 3.700368386862829*^9, 3.7003691655973577`*^9, 
   3.700369219787067*^9, 3.700369301596333*^9, 3.700369420475029*^9, 
   3.700369500433629*^9, 3.700369599861712*^9, 3.700446802531526*^9, 
   3.7004469012633343`*^9, 3.700447988424451*^9, 3.700448068871004*^9, 
   3.700448580936016*^9, 3.700448728506523*^9, 3.700449009275537*^9, 
   3.700449076166251*^9, 3.701565652936336*^9, 3.7015657841795273`*^9, 
   3.7015659231098557`*^9, 3.701566061065549*^9, 3.70156629336992*^9, 
   3.7015667256856003`*^9, 3.7015671512623873`*^9, {3.702965816053769*^9, 
   3.702965840807513*^9}, 3.702967920248809*^9, 3.7029752118209047`*^9, 
   3.7029777940067167`*^9, 3.7032583690325255`*^9, 3.7032596526995316`*^9, 
   3.703311199260045*^9, 3.703472210073094*^9, 3.7035186376639423`*^9, 
   3.7035186844541683`*^9, 3.7035188918836217`*^9, 3.703526367947723*^9, 
   3.728891358408402*^9, 3.7288916731228037`*^9, 3.7288917109267197`*^9, 
   3.728891777566616*^9, 3.728891826156617*^9}]
}, Open  ]],

Cell[TextData[{
 "This is for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "nC"], TraditionalForm]]],
 " with C = 0:"
}], "Text",
 CellChangeTimes->{{3.702964932207864*^9, 3.702965064239708*^9}, {
  3.702965110417873*^9, 3.702965110417918*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7002750704969997`*^9, 3.700275070777555*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["5", "24"], ",", 
   FractionBox[
    RowBox[{"85", " ", "\[CapitalNu]"}], "576"], ",", 
   RowBox[{
    FractionBox["1463", "14400"], "+", 
    FractionBox[
     RowBox[{"3949", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "43200"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"14749", " ", "\[CapitalNu]"}], "230400"], "+", 
    FractionBox[
     RowBox[{"1990271", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "37324800"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.700275073446393*^9, 3.700276976503519*^9, 3.70027756689043*^9, 
   3.700368203396593*^9, 3.700368386884832*^9, 3.700369165697784*^9, 
   3.700369219837905*^9, 3.700369301646318*^9, 3.700369420508057*^9, 
   3.7003695004672747`*^9, 3.700369599911573*^9, 3.700446802567885*^9, 
   3.700446901302857*^9, 3.700447988456456*^9, 3.700448068919011*^9, 
   3.700448580986123*^9, 3.700448728622953*^9, 3.700449009326536*^9, 
   3.700449076187605*^9, 3.7015656529573317`*^9, 3.701565784219627*^9, 
   3.701565923139015*^9, 3.701566061094356*^9, 3.701566293409356*^9, 
   3.701566725691255*^9, 3.701567151282659*^9, {3.702965816085906*^9, 
   3.702965840839685*^9}, 3.702967920282757*^9, 3.702975211874154*^9, 
   3.702977794055121*^9, 3.703258369158533*^9, 3.7032596527325335`*^9, 
   3.7033111993312454`*^9, 3.703472210134124*^9, 3.703518637738943*^9, 
   3.7035186845166693`*^9, 3.703518891939822*^9, 3.703526367978923*^9, 
   3.72889135844153*^9, 3.728891673157852*^9, 3.728891710960012*^9, 
   3.7288917776334267`*^9, 3.728891826188468*^9}]
}, Open  ]],

Cell[TextData[{
 "This is for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "nC"], TraditionalForm]]],
 " with C = 2:"
}], "Text",
 CellChangeTimes->{{3.702964932207864*^9, 3.702965064239708*^9}, {
  3.702965110417873*^9, 3.7029651222765007`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.700275083967773*^9, 3.700275086088876*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", "24"], ",", 
   FractionBox[
    RowBox[{"5", " ", "\[CapitalNu]"}], "576"], ",", 
   RowBox[{
    FractionBox["209", "5040"], "+", 
    FractionBox[
     RowBox[{"191", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "120960"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"109", " ", "\[CapitalNu]"}], "8064"], "+", 
    FractionBox[
     RowBox[{"4931", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "20901888"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.700275086587854*^9, 3.700276976523295*^9, 3.7002775669411907`*^9, 
   3.700368203426921*^9, 3.700368386912159*^9, 3.700369165731324*^9, 
   3.700369219887314*^9, 3.700369301696476*^9, 3.700369420541692*^9, 
   3.700369500499381*^9, 3.700369599995015*^9, 3.700446802601392*^9, 
   3.700446901348543*^9, 3.700447988477244*^9, 3.70044806896947*^9, 
   3.70044858103642*^9, 3.700448728688953*^9, 3.7004490093759737`*^9, 
   3.700449076217651*^9, 3.701565652977265*^9, 3.701565784224678*^9, 
   3.7015659231425543`*^9, 3.7015660610983562`*^9, 3.701566293415104*^9, 
   3.701566725696719*^9, 3.7015671513016357`*^9, {3.7029658161324244`*^9, 
   3.702965840872912*^9}, 3.702967920315534*^9, 3.702975211922038*^9, 
   3.70297779408911*^9, 3.703258369244538*^9, 3.703259652755535*^9, 
   3.7033111994092455`*^9, 3.703472210190978*^9, 3.703518637813944*^9, 
   3.7035186845841703`*^9, 3.703518891987323*^9, 3.7035263680257235`*^9, 
   3.728891358474765*^9, 3.728891673189715*^9, 3.728891710994586*^9, 
   3.7288917777501097`*^9, 3.728891826222949*^9}]
}, Open  ]],

Cell[TextData[{
 "This is for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "nC"], TraditionalForm]]],
 " with C = 4:"
}], "Text",
 CellChangeTimes->{{3.702964932207864*^9, 3.702965064239708*^9}, {
  3.702965110417873*^9, 3.7029651260625057`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "4"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7002750887802773`*^9, 3.700275090302926*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{
    FractionBox["209", "100800"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "201600"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"851", " ", "\[CapitalNu]"}], "537600"], "+", 
    FractionBox[
     RowBox[{"4553", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "174182400"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.700275090633256*^9, 3.7002769765541*^9, 3.700277566991125*^9, 
   3.700368203446786*^9, 3.700368386932506*^9, 3.700369165753372*^9, 
   3.700369219937354*^9, 3.700369301745736*^9, 3.700369420573762*^9, 
   3.700369500523494*^9, 3.700369600061529*^9, 3.700446802634499*^9, 
   3.7004469013976583`*^9, 3.700447988506811*^9, 3.700448069053011*^9, 
   3.7004485810861998`*^9, 3.700448728902738*^9, 3.700449009426036*^9, 
   3.7004490762389717`*^9, 3.701565652998361*^9, 3.701565784255039*^9, 
   3.701565923169186*^9, 3.701566061124391*^9, 3.7015662934486837`*^9, 
   3.701566725756867*^9, 3.7015671513203993`*^9, {3.702965816184297*^9, 
   3.702965840892941*^9}, 3.702967920335791*^9, 3.702975211972378*^9, 
   3.7029777941214933`*^9, 3.7032583693255424`*^9, 3.703259652781536*^9, 
   3.7033111994748464`*^9, 3.703472210252035*^9, 3.7035186378889456`*^9, 
   3.7035186846516714`*^9, 3.7035188920497227`*^9, 3.703526368056923*^9, 
   3.728891358507642*^9, 3.728891673222883*^9, 3.7288917110275507`*^9, 
   3.728891777833456*^9, 3.72889182625677*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Generating the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "I"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.702967611427244*^9, 3.702967634817546*^9}}],

Cell[CellGroupData[{

Cell["Defining the columns A,B,C", "Subsubsection",
 CellChangeTimes->{{3.70027512214288*^9, 3.700275142874502*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"A1", ",", "B1", ",", "C1", ",", "A2", ",", "B2", ",", "C2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.701566251956308*^9, 3.701566276313702*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalNu]", "-", 
      RowBox[{"1", "/", "\[CapitalNu]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalNu]", "/", "2"}], "-", 
      RowBox[{"2", "/", "\[CapitalNu]"}]}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.700275146141232*^9, 3.700275196443058*^9}, {
  3.7002758602709618`*^9, 3.7002758899238873`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A1t", "=", "A1"}], ";"}]], "Input",
 CellChangeTimes->{{3.700275201270896*^9, 3.700275203634474*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalNu]", "/", "2"}], "-", 
      RowBox[{"1", "/", "\[CapitalNu]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalNu]", "/", "4"}], "-", 
      RowBox[{"2", "/", "\[CapitalNu]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"\[CapitalNu]", "/", "4"}], ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.700275207493307*^9, 3.700275268517291*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1t", "=", "B1"}], ";"}]], "Input",
 CellChangeTimes->{{3.700275269844059*^9, 3.7002752718408117`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalNu]", "/", "2"}], "-", 
      RowBox[{"1", "/", "\[CapitalNu]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalNu]", "/", "4"}], "-", 
      RowBox[{"2", "/", "\[CapitalNu]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "\[CapitalNu]"}], "/", "4"}], ",", "0", ",", "0"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.700275274040518*^9, 3.700275295679744*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1t", "=", "C1"}], ";"}]], "Input",
 CellChangeTimes->{{3.7002752982517433`*^9, 3.7002753015965767`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[CapitalNu]", "2"], "-", "1"}], ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7002753035099497`*^9, 3.700275333796476*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A2t", "=", "A2"}], ";"}]], "Input",
 CellChangeTimes->{{3.700275335016034*^9, 3.700275337101391*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.700275338924285*^9, 3.7002753469004393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2t", "=", "B2"}], ";"}]], "Input",
 CellChangeTimes->{{3.700275348085636*^9, 3.7002753499964037`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.700275351565525*^9, 3.7002753621775217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2t", "=", "C2"}], ";"}]], "Input",
 CellChangeTimes->{{3.7002753633429317`*^9, 3.700275365642321*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.700275383200799*^9, 3.700275383403817*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Defining the dimension matrix", "Subsubsection",
 CellChangeTimes->{{3.70027512214288*^9, 3.700275142874502*^9}, {
  3.7002755017887793`*^9, 3.700275504763774*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"dim", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalNu]", "2"], "-", "1"}], ",", 
      RowBox[{
       SuperscriptBox["N", "2"], 
       RowBox[{"(", 
        RowBox[{"N", "+", "1"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "3"}], ")"}], "/", "4"}]}], ",", 
      RowBox[{
       SuperscriptBox["N", "2"], 
       RowBox[{"(", 
        RowBox[{"N", "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "+", "3"}], ")"}], "/", "4"}]}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalNu]", "2"], "-", "1"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalNu]", "2"], "-", "4"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[CapitalNu]", "2"], "-", "1"}], ")"}], "/", 
        "4"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalNu]", "2"], "-", "4"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[CapitalNu]", "2"], "-", "1"}], ")"}], "/", 
        "4"}]}]}], "}"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.700275384651998*^9, 3.7002754813164*^9}, 
   3.700448986577838*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dim", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.700448998599554*^9, 3.70044900543297*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.700275508584016*^9, 3.700275508854437*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Defining the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "I"], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.70027512214288*^9, 3.700275142874502*^9}, {
  3.700275591872291*^9, 3.7002755981577272`*^9}}],

Cell[TextData[{
 "These are the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "I"], TraditionalForm]]],
 "given in Eq. III.2-52 given in the thesis:"
}], "Text",
 CellChangeTimes->{{3.7029652820875597`*^9, 3.702965311208723*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P11", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A1t", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B1t", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447045720944*^9, 3.700447235041093*^9}, {
  3.701566606272868*^9, 3.7015666218977737`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P12", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A1t", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B1t", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1t", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447253656106*^9, 3.700447273100182*^9}, {
  3.701566638593779*^9, 3.701566644649784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P13", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A1t", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B1t", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1t", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447275306961*^9, 3.7004472864031763`*^9}, 
   3.701566653921968*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P14", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A1t", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B1t", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1t", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447288491109*^9, 3.700447300504311*^9}, 
   3.701566657746423*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P15", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A1t", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B1t", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1t", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447302826355*^9, 3.700447314549424*^9}, 
   3.701566661475411*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P16", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A1t", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B1t", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1t", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447317230258*^9, 3.700447327929549*^9}, 
   3.701566667410686*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P17", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A1t", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B1t", "[", 
      RowBox[{"[", "7", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1t", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7004473306558228`*^9, 3.700447344526628*^9}, 
   3.701566671627158*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P21", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A2t", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B2t", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447364945593*^9, 3.700447486476056*^9}, {
   3.700448689480255*^9, 3.7004486900665483`*^9}, 3.701566678762557*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P22", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A2t", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B2t", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2t", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447496744372*^9, 3.700447511006184*^9}, {
   3.7004486934682903`*^9, 3.7004486938067408`*^9}, 3.701566682841749*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P23", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A2t", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B2t", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2t", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447513494171*^9, 3.7004475268111057`*^9}, {
   3.700448695225255*^9, 3.7004486957350883`*^9}, 3.701566688195017*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P24", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A2t", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B2t", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2t", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7004475295774107`*^9, 3.7004475425833406`*^9}, {
   3.700448697099021*^9, 3.700448697412569*^9}, 3.701566693299152*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P25", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A2t", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B2t", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2t", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447545428314*^9, 3.700447556546489*^9}, {
   3.7004486986741457`*^9, 3.700448698966444*^9}, 3.701566697530452*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P26", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A2t", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B2t", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2t", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7004475590635633`*^9, 3.700447569045546*^9}, {
   3.7004487002465887`*^9, 3.7004487005904417`*^9}, 3.70156670165906*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P27", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"A2t", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"Om", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"B2t", "[", 
      RowBox[{"[", "7", "]"}], "]"}], "*", 
     RowBox[{"Om", "[", "n", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Om", "[", "n", "]"}], ".", 
       RowBox[{"U", "[", "n", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2t", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"U", "[", "n", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Om", "[", "n", "]"}], ".", 
         RowBox[{"U", "[", "n", "]"}]}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447571318166*^9, 3.7004475856054573`*^9}, {
   3.700448702037867*^9, 3.7004487024647207`*^9}, 3.701566707794245*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "And finally, the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[Omega]", "I"], "nC"], TraditionalForm]]],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.70027512214288*^9, 3.700275142874502*^9}, {
  3.700275591872291*^9, 3.7002755981577272`*^9}, {3.702965347973988*^9, 
  3.7029653611395206`*^9}, {3.7029681173545837`*^9, 3.702968129817622*^9}}],

Cell["This is Eq. III.2-51 of the thesis:", "Text",
 CellChangeTimes->{{3.702965429358172*^9, 3.7029654528576097`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]1", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "n", "]"}], ".", 
       RowBox[{"P11", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", "n", "]"}], ".", 
       RowBox[{"P21", "[", "n", "]"}]}]}], ")"}], "/", 
    RowBox[{"dim", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], " ", "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447635074012*^9, 3.700447706581128*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]2", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "n", "]"}], ".", 
       RowBox[{"P12", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", "n", "]"}], ".", 
       RowBox[{"P22", "[", "n", "]"}]}]}], ")"}], "/", 
    RowBox[{"dim", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447679399391*^9, 3.7004477102710114`*^9}, {
  3.700447753113517*^9, 3.700447755721067*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]3", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "n", "]"}], ".", 
       RowBox[{"P13", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", "n", "]"}], ".", 
       RowBox[{"P23", "[", "n", "]"}]}]}], ")"}], "/", 
    RowBox[{"dim", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447742508855*^9, 3.7004477620959797`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]4", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "n", "]"}], ".", 
       RowBox[{"P14", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", "n", "]"}], ".", 
       RowBox[{"P24", "[", "n", "]"}]}]}], ")"}], "/", 
    RowBox[{"dim", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7004477732647552`*^9, 3.700447800774394*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]5", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "n", "]"}], ".", 
       RowBox[{"P15", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", "n", "]"}], ".", 
       RowBox[{"P25", "[", "n", "]"}]}]}], ")"}], "/", 
    RowBox[{"dim", "[", 
     RowBox[{"[", "5", "]"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447794858739*^9, 3.700447797395403*^9}, {
  3.700447828095634*^9, 3.700447830149482*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]6", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "n", "]"}], ".", 
       RowBox[{"P16", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", "n", "]"}], ".", 
       RowBox[{"P26", "[", "n", "]"}]}]}], ")"}], "/", 
    RowBox[{"dim", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447832257813*^9, 3.7004478388683453`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]7", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "n", "]"}], ".", 
       RowBox[{"P17", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", "n", "]"}], ".", 
       RowBox[{"P27", "[", "n", "]"}]}]}], ")"}], "/", 
    RowBox[{"dim", "[", 
     RowBox[{"[", "7", "]"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700447841244775*^9, 3.700447847593378*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Inverse relation between fundamental and physical LL coefficients:\
\>", "Subsubsection",
 CellChangeTimes->{{3.70027512214288*^9, 3.700275142874502*^9}, {
  3.700275591872291*^9, 3.7002755981577272`*^9}, {3.702965347973988*^9, 
  3.7029653611395206`*^9}, {3.702965563310032*^9, 3.702965566933473*^9}, {
  3.702970451844726*^9, 3.702970456312213*^9}, {3.702970594348284*^9, 
  3.702970619650571*^9}}],

Cell[TextData[{
 "This is the equation for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[Omega]", "I"], "nC"], TraditionalForm]]],
 " above III.4-65 of the thesis:"
}], "Text",
 CellChangeTimes->{{3.702970632997965*^9, 3.70297068765317*^9}, {
   3.702970797829371*^9, 3.70297081776155*^9}, 3.702971024059772*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSC1", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["4", "N"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]5", "[", "n", "]"}], "-", 
          RowBox[{"\[Omega]6", "[", "n", "]"}]}], ")"}]}], "+", 
       RowBox[{"\[Omega]4", "[", "n", "]"}], "-", 
       RowBox[{"\[Omega]3", "[", "n", "]"}]}], ")"}], ".", 
     RowBox[{"Om", "[", "n", "]"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.700368603516706*^9, 3.7003687878742313`*^9}, {
  3.7003691755698233`*^9, 3.700369199472474*^9}, {3.700369237134769*^9, 
  3.7003692393141537`*^9}, {3.700369281285836*^9, 3.700369281668858*^9}, {
  3.7003693184076223`*^9, 3.700369327965599*^9}, {3.700447891139421*^9, 
  3.700447923544004*^9}}],

Cell["\<\
And we compare between those calculated using the above inverse relation:\
\>", "Text",
 CellChangeTimes->{{3.702970632997965*^9, 3.702970720106072*^9}, {
  3.702970753135861*^9, 3.702970755827015*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"RHSC1", "[", "6", "]"}], "/.", " ", 
     RowBox[{"\[CapitalNu]", "\[Rule]", "N"}]}], "//", "Simplify"}], ")"}], "/.", 
  RowBox[{"N", "\[Rule]", "4"}]}]], "Input",
 CellChangeTimes->{{3.7003687672518*^9, 3.700368770129572*^9}, {
  3.700447936646532*^9, 3.700447936823403*^9}, {3.70044807911023*^9, 
  3.70044814436135*^9}, {3.700448302378147*^9, 3.700448347665612*^9}, {
  3.7004487596315203`*^9, 3.700448786959422*^9}, {3.700449020331458*^9, 
  3.7004490309365177`*^9}, {3.702970728195343*^9, 3.702970738219654*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1329309323", "11430720000"], ",", "0", ",", 
   FractionBox["53304493", "489888000"], ",", "0", ",", 
   FractionBox["874650127", "17962560000"], ",", "0", ",", 
   FractionBox["85711883", "47151720000"]}], "}"}]], "Output",
 CellChangeTimes->{{3.700368770636394*^9, 3.7003687889421587`*^9}, {
   3.7003691662399*^9, 3.700369242159088*^9}, {3.7003692764049263`*^9, 
   3.70036932971614*^9}, 3.7003694214736233`*^9, 3.7003695014434443`*^9, 
   3.7003696012610188`*^9, 3.7004468036048403`*^9, 3.700446901792727*^9, 
   3.70044798940565*^9, {3.7004480712599087`*^9, 3.700448145065487*^9}, {
   3.7004483030457697`*^9, 3.700448348056849*^9}, 3.700448582066049*^9, 
   3.700448730077989*^9, {3.7004487602172318`*^9, 3.700448787265893*^9}, {
   3.7004490105990057`*^9, 3.700449031624795*^9}, 3.7004490772827673`*^9, 
   3.7015656536579313`*^9, 3.701565784597711*^9, 3.701565923562162*^9, 
   3.701566061419874*^9, 3.7015662940612907`*^9, 3.701566726290571*^9, 
   3.701567151614134*^9, {3.702965816848081*^9, 3.7029658413885*^9}, 
   3.7029679211129723`*^9, {3.702970728749866*^9, 3.702970738896093*^9}, 
   3.702975212863432*^9, 3.702977794964685*^9, 3.7032583700275826`*^9, 
   3.703259653437574*^9, 3.70331119999685*^9, 3.703472210576672*^9, 
   3.7035186384964547`*^9, 3.7035186850541773`*^9, 3.703518892411023*^9, 
   3.703526368462524*^9, 3.7288913593146152`*^9, 3.728891674029236*^9, 
   3.728891711834025*^9, 3.728891778719459*^9, 3.728891827240899*^9}]
}, Open  ]],

Cell["and those calculated directly:", "Text",
 CellChangeTimes->{{3.702970632997965*^9, 3.702970720106072*^9}, {
   3.702970753135861*^9, 3.702970771532733*^9}, 3.7029714046598587`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "6", "]"}], "//", "Simplify"}], "//", "Expand"}], 
   ")"}], " ", "/.", " ", 
  RowBox[{"\[CapitalNu]", "\[Rule]", "4"}]}]], "Input",
 CellChangeTimes->{{3.700368447910034*^9, 3.700368454149248*^9}, {
  3.700368797358296*^9, 3.70036880731496*^9}, {3.7004479394392557`*^9, 
  3.700447939596179*^9}, {3.700448312022608*^9, 3.700448312139472*^9}, {
  3.700448753085495*^9, 3.700448802993099*^9}, {3.700449025061741*^9, 
  3.700449034343478*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1329309323", "11430720000"], ",", "0", ",", 
   FractionBox["53304493", "489888000"], ",", "0", ",", 
   FractionBox["874650127", "17962560000"], ",", "0", ",", 
   FractionBox["85711883", "47151720000"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7003688085077353`*^9, 3.70036916628129*^9, 3.700369220436125*^9, {
   3.700369277808012*^9, 3.700369302115294*^9}, 3.7003694215109997`*^9, 
   3.700369501484429*^9, 3.70036960135104*^9, 3.70044680362778*^9, 
   3.700446901831706*^9, 3.700447989443521*^9, 3.700448071282959*^9, 
   3.700448312635708*^9, 3.70044858209763*^9, {3.700448730121101*^9, 
   3.700448803586903*^9}, {3.70044901065913*^9, 3.700449034663622*^9}, 
   3.700449077320155*^9, 3.701565653671926*^9, 3.701565784645484*^9, 
   3.701565923591014*^9, 3.70156606145712*^9, 3.701566294111899*^9, 
   3.701566726374305*^9, 3.701567151638451*^9, {3.70296581712097*^9, 
   3.702965841423896*^9}, 3.702967921148131*^9, 3.702975212922082*^9, 
   3.702977795055475*^9, 3.7032583701475897`*^9, 3.7032596534845767`*^9, 
   3.7033112000904503`*^9, 3.703472210638323*^9, 3.703518638588956*^9, 
   3.7035186851291785`*^9, 3.7035188924734235`*^9, 3.703526368587324*^9, 
   3.728891359457823*^9, 3.728891674124236*^9, 3.728891711928496*^9, 
   3.7288917787505836`*^9, 3.728891827274015*^9}]
}, Open  ]],

Cell[TextData[{
 "Similiarly, this is the inverse relation for the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["v", "I"], "nC"], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.702971412566991*^9, 3.702971428318453*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSC2", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]3", "[", "n", "]"}], "+", 
          RowBox[{"\[Omega]4", "[", "n", "]"}]}], ")"}], "/", "2"}], "+", 
       RowBox[{"\[Omega]6", "[", "n", "]"}]}], ")"}], ".", 
     RowBox[{"Om", "[", "n", "]"}]}], "*", "2"}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7003688423898573`*^9, 3.700368927113697*^9}, {
  3.7004479436642323`*^9, 3.700447963913755*^9}, {3.700448901873535*^9, 
  3.7004489059231453`*^9}, {3.700449116779654*^9, 3.7004491295397997`*^9}}],

Cell["\<\
And we again compare between the coefficients obtained from the above:\
\>", "Text",
 CellChangeTimes->{{3.702971444876401*^9, 3.702971469182475*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RHSC2", "[", "6", "]"}], "/.", " ", 
   RowBox[{"\[CapitalNu]", "\[Rule]", "N"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.7003689423279867`*^9, 3.700368942414671*^9}, {
  3.7004479663750963`*^9, 3.7004479665244513`*^9}, {3.700448843065497*^9, 
  3.7004488570066977`*^9}, {3.700449040886835*^9, 3.70044904099923*^9}, {
  3.700449093433713*^9, 3.700449094370112*^9}, {3.700449136506624*^9, 
  3.70044913662649*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["26248753", "564480000"], "+", 
    FractionBox[
     RowBox[{"9412099", " ", 
      SuperscriptBox["N", "2"]}], "211680000"], "+", 
    FractionBox[
     RowBox[{"223037959", " ", 
      SuperscriptBox["N", "4"]}], "7315660800"]}], ",", "0", ",", 
   RowBox[{
    FractionBox["11127659", "508032000"], "+", 
    FractionBox[
     RowBox[{"3644279", " ", 
      SuperscriptBox["N", "2"]}], "762048000"], "+", 
    FractionBox[
     RowBox[{"94721", " ", 
      SuperscriptBox["N", "4"]}], "1714608000"]}], ",", "0", ",", 
   RowBox[{
    FractionBox["2870303", "689920000"], "+", 
    FractionBox[
     RowBox[{"1291057", " ", 
      SuperscriptBox["N", "2"]}], "1552320000"], "+", 
    FractionBox[
     RowBox[{"4720361", " ", 
      SuperscriptBox["N", "4"]}], "670602240000"]}], ",", "0", ",", 
   RowBox[{
    FractionBox["219673", "2794176000"], "+", 
    FractionBox[
     RowBox[{"1547159", " ", 
      SuperscriptBox["N", "2"]}], "83825280000"], "+", 
    FractionBox[
     RowBox[{"216847", " ", 
      SuperscriptBox["N", "4"]}], "1508855040000"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.700368939974036*^9, 3.7003689427618647`*^9}, 
   3.700369049384252*^9, 3.700369166387285*^9, 3.7003692204951353`*^9, 
   3.700369302181203*^9, 3.700369421574724*^9, 3.700369501549142*^9, 
   3.700369601428348*^9, 3.700446803706244*^9, 3.7004469018973103`*^9, 
   3.700447989571959*^9, 3.700448071500668*^9, 3.700448582323392*^9, 
   3.700448730220621*^9, {3.700448848005925*^9, 3.700448857635831*^9}, 
   3.7004490107113047`*^9, {3.700449041410236*^9, 3.70044913699025*^9}, 
   3.701565653703907*^9, 3.701565784688529*^9, 3.701565923631804*^9, 
   3.701566061505451*^9, 3.7015662941663237`*^9, 3.70156672646616*^9, 
   3.701567151668648*^9, {3.702965817176654*^9, 3.7029658414906683`*^9}, 
   3.702967921293589*^9, 3.702975213033456*^9, 3.702977795124449*^9, 
   3.703258370271597*^9, 3.70325965354458*^9, 3.703311200200452*^9, 
   3.703472210713114*^9, 3.7035186386989574`*^9, 3.70351868521918*^9, 
   3.7035188925670233`*^9, 3.7035263686809244`*^9, 3.7288913595133*^9, 
   3.728891674189975*^9, 3.728891712012094*^9, 3.72889177879937*^9, 
   3.728891827329321*^9}]
}, Open  ]],

Cell["with those obtained directly:", "Text",
 CellChangeTimes->{{3.702971444876401*^9, 3.7029714890061913`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.7003689438101187`*^9, 3.700368948345564*^9}, {
  3.7004479712468348`*^9, 3.7004479714161463`*^9}, {3.7004489540151253`*^9, 
  3.7004489541202097`*^9}, {3.700449044236847*^9, 3.700449044338317*^9}, {
  3.7004491384470463`*^9, 3.70044913858744*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["26248753", "564480000"], "+", 
    FractionBox[
     RowBox[{"9412099", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "211680000"], "+", 
    FractionBox[
     RowBox[{"223037959", " ", 
      SuperscriptBox["\[CapitalNu]", "4"]}], "7315660800"]}], ",", "0", ",", 
   RowBox[{
    FractionBox["11127659", "508032000"], "+", 
    FractionBox[
     RowBox[{"3644279", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "762048000"], "+", 
    FractionBox[
     RowBox[{"94721", " ", 
      SuperscriptBox["\[CapitalNu]", "4"]}], "1714608000"]}], ",", "0", ",", 
   RowBox[{
    FractionBox["2870303", "689920000"], "+", 
    FractionBox[
     RowBox[{"1291057", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "1552320000"], "+", 
    FractionBox[
     RowBox[{"4720361", " ", 
      SuperscriptBox["\[CapitalNu]", "4"]}], "670602240000"]}], ",", "0", ",", 
   RowBox[{
    FractionBox["219673", "2794176000"], "+", 
    FractionBox[
     RowBox[{"1547159", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "83825280000"], "+", 
    FractionBox[
     RowBox[{"216847", " ", 
      SuperscriptBox["\[CapitalNu]", "4"]}], "1508855040000"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.700368948763404*^9, 3.700369050447864*^9, 3.700369166412651*^9, 
   3.700369220517997*^9, 3.70036930220675*^9, 3.70036942162534*^9, 
   3.700369501575025*^9, 3.700369601462473*^9, 3.700446803733274*^9, 
   3.700446901948835*^9, 3.700447989595858*^9, 3.700448071522146*^9, 
   3.700448582355549*^9, 3.700448730257003*^9, 3.700448954480459*^9, 
   3.700449010739297*^9, {3.70044904462498*^9, 3.7004490774182243`*^9}, 
   3.700449138859541*^9, 3.701565653715609*^9, 3.701565784719221*^9, 
   3.701565923665185*^9, 3.701566061534224*^9, 3.701566294204718*^9, 
   3.701566726529594*^9, 3.701567151686302*^9, {3.7029658172205467`*^9, 
   3.7029658415400047`*^9}, 3.702967921306541*^9, 3.702975213086512*^9, 
   3.702977795156445*^9, 3.703258370342601*^9, 3.703259653571582*^9, 
   3.7033112002628517`*^9, 3.7034722107693663`*^9, 3.7035186387714586`*^9, 
   3.703518685284181*^9, 3.703518892629424*^9, 3.7035263687121243`*^9, 
   3.7288913595456057`*^9, 3.728891674224147*^9, 3.728891712043276*^9, 
   3.728891778833796*^9, 3.728891827374668*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Extracting the S-wave and P-wave components:", "Subsubsection",
 CellChangeTimes->{{3.70027512214288*^9, 3.700275142874502*^9}, {
  3.700275591872291*^9, 3.7002755981577272`*^9}, {3.702965347973988*^9, 
  3.7029653611395206`*^9}, {3.702965563310032*^9, 3.702965566933473*^9}, {
  3.702970451844726*^9, 3.702970456312213*^9}, {3.702970594348284*^9, 
  3.702970619650571*^9}, {3.702973582113831*^9, 3.7029735979776287`*^9}}],

Cell["These are the s-wave component \[CapitalOmega] for the SU(N):", "Text",
 CellChangeTimes->{{3.7029732701070023`*^9, 3.702973292626384*^9}, {
   3.702973342189987*^9, 3.702973386525443*^9}, {3.702973576631324*^9, 
   3.7029735774354753`*^9}, 3.7032583561187873`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sw", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]1", "[", "n", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", " ", 
       RowBox[{"\[CapitalNu]", "\[Rule]", "N"}]}], " ", ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}], " ", "//", " ", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.70297331052028*^9, 3.7029733116377974`*^9}, {
  3.7029735402724648`*^9, 3.702973553825582*^9}, {3.7032583381727605`*^9, 
  3.7032583385247808`*^9}, {3.7032589102440653`*^9, 3.703258910620087*^9}, {
  3.703312358695085*^9, 3.7033123687727027`*^9}, {3.7288917306443577`*^9, 
  3.728891742229734*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"N", ",", 
   FractionBox[
    RowBox[{"25", " ", 
     SuperscriptBox["N", "2"]}], "36"], ",", 
   FractionBox[
    RowBox[{"25", " ", 
     SuperscriptBox["N", "3"]}], "72"], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"1129", " ", 
      SuperscriptBox["N", "2"]}], "7200"], "+", 
    FractionBox[
     RowBox[{"155887", " ", 
      SuperscriptBox["N", "4"]}], "777600"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"30707", " ", 
      SuperscriptBox["N", "3"]}], "1296000"], "+", 
    FractionBox[
     RowBox[{"5130707", " ", 
      SuperscriptBox["N", "5"]}], "46656000"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.701565885266309*^9, 3.701565923756741*^9, 3.701566061596787*^9, 
   3.701566294277563*^9, 3.701566726601554*^9, 3.701567151717311*^9, {
   3.702965817854179*^9, 3.702965842003068*^9}, 3.7029679213584137`*^9, 
   3.7029733144877253`*^9, {3.702973540838717*^9, 3.702973554273687*^9}, 
   3.702975213156602*^9, 3.702977795223473*^9, 3.703258370738623*^9, 
   3.703258505948586*^9, 3.703258911221122*^9, 3.70325965371459*^9, 
   3.7033112004470534`*^9, {3.703312359209886*^9, 3.7033123697399044`*^9}, 
   3.703472210896956*^9, 3.7035186390114627`*^9, 3.7035186855241847`*^9, 
   3.7035188929102244`*^9, 3.7035263689149246`*^9, 3.728891359648877*^9, 
   3.728891674323452*^9, {3.728891712139493*^9, 3.7288917425972137`*^9}, 
   3.728891778883685*^9, 3.728891827442981*^9}]
}, Open  ]],

Cell["and it agrees with the equivalent coefficients for the O(N):", "Text",
 CellChangeTimes->{{3.7029732701070023`*^9, 3.702973337098084*^9}, {
  3.702973368552197*^9, 3.702973398289206*^9}, {3.7029734370198803`*^9, 
  3.7029734381819477`*^9}, {3.7288917323513613`*^9, 3.728891733081147*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ONomegaL0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "N"}], ",", 
     RowBox[{
      FractionBox["1", "9"], "-", 
      FractionBox[
       RowBox[{"11", " ", "N"}], "18"], "+", 
      FractionBox[
       SuperscriptBox["N", "2"], "2"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["59", "144"]}], "+", 
      FractionBox[
       RowBox[{"5", " ", "N"}], "6"], "-", 
      FractionBox[
       RowBox[{"97", " ", 
        SuperscriptBox["N", "2"]}], "144"], "+", 
      FractionBox[
       SuperscriptBox["N", "3"], "4"]}], ",", 
     RowBox[{
      FractionBox["13309", "194400"], "-", 
      FractionBox[
       RowBox[{"14897", " ", "N"}], "48600"], "+", 
      FractionBox[
       RowBox[{"91711", " ", 
        SuperscriptBox["N", "2"]}], "194400"], "-", 
      FractionBox[
       RowBox[{"1937", " ", 
        SuperscriptBox["N", "3"]}], "5400"], "+", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["619889", "4665600"]}], "+", 
      FractionBox[
       RowBox[{"9266987", " ", "N"}], "23328000"], "-", 
      FractionBox[
       RowBox[{"13663771", " ", 
        SuperscriptBox["N", "2"]}], "23328000"], "+", 
      FractionBox[
       RowBox[{"4065463", " ", 
        SuperscriptBox["N", "3"]}], "7776000"], "-", 
      FractionBox[
       RowBox[{"2851", " ", 
        SuperscriptBox["N", "4"]}], "10800"], "+", 
      FractionBox[
       SuperscriptBox["N", "5"], "16"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.702973432839376*^9, 3.702973433029415*^9}, {
  3.7029735129913177`*^9, 3.7029735259823637`*^9}, {3.7029736838546124`*^9, 
  3.7029736848422728`*^9}}],

Cell["for O(3) and SU(2):", "Text",
 CellChangeTimes->{{3.7029732701070023`*^9, 3.702973307882251*^9}, {
  3.702973450838911*^9, 3.702973468978799*^9}, {3.7033123612534895`*^9, 
  3.703312362049091*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Sw", " ", "/.", "  ", 
     RowBox[{"N", "\[Rule]", " ", "2"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"ONomegaL0", " ", "/.", " ", 
     RowBox[{"N", "\[Rule]", "3"}]}], " ", ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7029734755215187`*^9, 3.702973517705903*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.702973490090817*^9, 3.7029735298216887`*^9}, 
   3.702975213217989*^9, 3.7029777952862673`*^9, 3.7032596539106007`*^9, 
   3.7033112007811565`*^9, {3.7033123526802745`*^9, 3.7033123630942926`*^9}, 
   3.703472211100762*^9, 3.7035186393814683`*^9, 3.703518685746688*^9, 
   3.703518893166725*^9, {3.703526350631693*^9, 3.7035263692893257`*^9}, 
   3.728891359872197*^9, 3.7288915774276247`*^9, {3.728891674504998*^9, 
   3.7288917449481297`*^9}, 3.728891778933153*^9, 3.7288918275062838`*^9}]
}, Open  ]],

Cell["This is the p-wave component:", "Text",
 CellChangeTimes->{{3.7029732701070023`*^9, 3.702973307882251*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pw", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]5", "[", "n", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", " ", 
       RowBox[{"\[CapitalNu]", "\[Rule]", "N"}]}], " ", ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}], " ", "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.70156595820183*^9, 3.7015659662582617`*^9}, {
  3.701566139652629*^9, 3.701566141387508*^9}, {3.701566177301819*^9, 
  3.701566178229701*^9}, {3.701566752328678*^9, 3.701566756983733*^9}, {
  3.702965802456368*^9, 3.7029658039654903`*^9}, {3.702972541178817*^9, 
  3.702972569175672*^9}, {3.702972837823514*^9, 3.702972842664214*^9}, {
  3.702973318440866*^9, 3.7029733197077436`*^9}, {3.702974463723998*^9, 
  3.702974471926235*^9}, {3.7032592433261166`*^9, 3.7032592435021267`*^9}, {
  3.7033142130394*^9, 3.703314219190014*^9}, {3.728891761448254*^9, 
  3.7288917615979023`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["N", "2"], ",", "0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", "N"}], "16"], "+", 
    FractionBox[
     SuperscriptBox["N", "3"], "64"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"901", " ", 
       SuperscriptBox["N", "2"]}], "14400"]}], "-", 
    FractionBox[
     RowBox[{"901", " ", 
      SuperscriptBox["N", "4"]}], "518400"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"871", " ", "N"}], "3840"], "+", 
    FractionBox[
     RowBox[{"752987", " ", 
      SuperscriptBox["N", "3"]}], "8064000"], "+", 
    FractionBox[
     RowBox[{"291143", " ", 
      SuperscriptBox["N", "5"]}], "435456000"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.701565960363275*^9, 3.70156596667515*^9}, 
   3.701566061639799*^9, 3.701566142724963*^9, 3.701566178722225*^9, 
   3.7015662943214283`*^9, {3.7015667266712923`*^9, 3.70156675761674*^9}, 
   3.7015671517338943`*^9, {3.702965804436508*^9, 3.7029658420568323`*^9}, 
   3.7029679213819847`*^9, {3.702972543864297*^9, 3.702972560588852*^9}, 
   3.702972600240199*^9, {3.7029728383974113`*^9, 3.7029728430859547`*^9}, 
   3.702973321422085*^9, 3.702974472378273*^9, 3.702975213250305*^9, 
   3.7029777953224583`*^9, 3.7032592445941896`*^9, 3.7032593241027374`*^9, 
   3.7032596539746046`*^9, 3.703311200923457*^9, {3.703314202952976*^9, 
   3.703314219642415*^9}, 3.7034722111769667`*^9, 3.703518639536971*^9, 
   3.7035186859016905`*^9, 3.7035188933027277`*^9, 3.703526369417326*^9, 
   3.7288913599091463`*^9, 3.728891580214444*^9, 3.7288916745556*^9, 
   3.728891712309596*^9, {3.72889174901621*^9, 3.728891779000433*^9}, 
   3.728891827554304*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pw", " ", "/.", "  ", 
  RowBox[{"N", "\[Rule]", "2"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   FractionBox["5", "4"], ",", 
   RowBox[{"-", 
    FractionBox["901", "3240"]}], ",", 
   FractionBox["207871", "170100"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7033143581245384`*^9, 3.703472211238015*^9, 3.7035186396244726`*^9, 
   3.703518685964692*^9, 3.7035188933702292`*^9, 3.703526369447326*^9, 
   3.728891359940468*^9, 3.728891583431286*^9, 3.728891674589306*^9, 
   3.728891712343749*^9, {3.728891751165617*^9, 3.728891779033358*^9}, 
   3.728891827588798*^9}]
}, Open  ]],

Cell["and it agrees with the equivalent coefficients for the O(N):", "Text",
 CellChangeTimes->{{3.7029732701070023`*^9, 3.702973337098084*^9}, {
  3.702973368552197*^9, 3.702973398289206*^9}, {3.7029734370198803`*^9, 
  3.7029734381819477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ONomegaL1", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      FractionBox["3", "2"], "-", 
      FractionBox["N", "2"]}], ",", 
     RowBox[{
      FractionBox["49", "80"], "-", 
      FractionBox[
       RowBox[{"37", " ", "N"}], "80"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["N", "2"]}], "40"]}], ",", 
     RowBox[{
      FractionBox["8543", "12960"], "-", 
      FractionBox[
       RowBox[{"41791", " ", "N"}], "64800"], "+", 
      FractionBox[
       RowBox[{"493", " ", 
        SuperscriptBox["N", "2"]}], "1200"], "-", 
      FractionBox[
       SuperscriptBox["N", "3"], "10"]}], ",", 
     RowBox[{
      FractionBox["2685037", "10886400"], "-", 
      FractionBox[
       RowBox[{"9585587", " ", "N"}], "27216000"], "+", 
      FractionBox[
       RowBox[{"18963533", " ", 
        SuperscriptBox["N", "2"]}], "54432000"], "-", 
      FractionBox[
       RowBox[{"52859", " ", 
        SuperscriptBox["N", "3"]}], "302400"], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["N", "4"]}], "112"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.702972999928339*^9, 3.702973000248378*^9}, {
  3.702973667275394*^9, 3.702973675759705*^9}}],

Cell["for O(3) and SU(2):", "Text",
 CellChangeTimes->{{3.7029732701070023`*^9, 3.702973307882251*^9}, {
  3.702973450838911*^9, 3.702973468978799*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Pw", " ", "/.", "  ", 
     RowBox[{"N", "\[Rule]", "2"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"ONomegaL1", " ", "/.", " ", 
     RowBox[{"N", "\[Rule]", "3"}]}], ")"}]}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.7029726469464693`*^9, 3.702972666101163*^9}, {
  3.702972888403294*^9, 3.7029728885414047`*^9}, {3.702973006311549*^9, 
  3.70297301745511*^9}, {3.702973641758419*^9, 3.702973653705336*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7029726536784477`*^9, 3.702972666692573*^9}, 
   3.702972888915524*^9, {3.702973010868258*^9, 3.702973018019998*^9}, 
   3.7029736541310053`*^9, 3.702974478425276*^9, 3.70297521329187*^9, 
   3.702977795372572*^9, 3.703259654087611*^9, 3.703311201088459*^9, {
   3.7033142058397827`*^9, 3.7033142159564075`*^9}, 3.703472211454723*^9, 
   3.703518639841976*^9, 3.7035186861221943`*^9, 3.7035188935327315`*^9, 
   3.7035263695773263`*^9, {3.7288913487751217`*^9, 3.728891360029215*^9}, 
   3.728891591092222*^9, 3.7288916746740503`*^9, 3.7288917124442997`*^9, {
   3.728891767882236*^9, 3.7288917790833197`*^9}, 3.728891827638076*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving the recursion relation", "Section",
 CellChangeTimes->{{3.7028182152870874`*^9, 3.702818220404666*^9}, {
  3.702818418985216*^9, 3.70281845503577*^9}, {3.7028647594753637`*^9, 
  3.7028647770029697`*^9}, {3.702864950751575*^9, 3.702864964695414*^9}, {
  3.702974372209853*^9, 3.702974372819667*^9}}],

Cell["\<\
Let us relabel the S-wave components obtained from the inverse relation, Sw, \
as omegaL0:\
\>", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"omegaL0", "=", "Sw"}]], "Input",
 CellChangeTimes->{{3.702974444392359*^9, 3.702974449090356*^9}, {
  3.702974691767268*^9, 3.702974697254237*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"N", ",", 
   FractionBox[
    RowBox[{"25", " ", 
     SuperscriptBox["N", "2"]}], "36"], ",", 
   FractionBox[
    RowBox[{"25", " ", 
     SuperscriptBox["N", "3"]}], "72"], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"1129", " ", 
      SuperscriptBox["N", "2"]}], "7200"], "+", 
    FractionBox[
     RowBox[{"155887", " ", 
      SuperscriptBox["N", "4"]}], "777600"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"30707", " ", 
      SuperscriptBox["N", "3"]}], "1296000"], "+", 
    FractionBox[
     RowBox[{"5130707", " ", 
      SuperscriptBox["N", "5"]}], "46656000"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702974697765177*^9, 3.7029752133700657`*^9, 3.70297779541514*^9, 
   3.703259654127613*^9, 3.70331120116846*^9, 3.703472211517377*^9, 
   3.7035186399769783`*^9, 3.7035186861921954`*^9, 3.703518893635233*^9, 
   3.7035263696273265`*^9, 3.728891360089711*^9, 3.728891674738183*^9, 
   3.728891712510285*^9, {3.728891770884396*^9, 3.728891779152317*^9}, 
   3.728891827704734*^9}]
}, Open  ]],

Cell["Then, we insert this into the recursion relation:", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}, {
  3.702974625005809*^9, 3.702974645494166*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Nfs", "[", "1", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.701587150102089*^9, 3.701587151653904*^9}, 
   3.7029097374437227`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nfs", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"omegaL0", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Nfs", "[", 
        RowBox[{"n", "-", "i"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", "2"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], " ", "//", " ", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7015871685880413`*^9, 3.7015872013013287`*^9}, {
  3.7029746574481907`*^9, 3.702974662056836*^9}}],

Cell["", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}, {
  3.702974625005809*^9, 3.702974645494166*^9}, {3.7029747117995872`*^9, 
  3.702974736806239*^9}}],

Cell["Comparing our results:", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}, {
  3.702974625005809*^9, 3.702974645494166*^9}, {3.7029747117995872`*^9, 
  3.702974732959552*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Nfs", "[", "n", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}], " ", "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.701587191642198*^9, 3.70158719184116*^9}, {
  3.7015891491334963`*^9, 3.70158914959711*^9}, {3.7015891829850473`*^9, 
  3.7015891910344343`*^9}, {3.702974673655065*^9, 3.7029746789533987`*^9}, {
  3.7032596648142247`*^9, 3.703259670940575*^9}, {3.728891781919074*^9, 
  3.7288917820872097`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["N", "2"], ",", 
   FractionBox[
    RowBox[{"43", " ", 
     SuperscriptBox["N", "2"]}], "144"], ",", 
   FractionBox[
    RowBox[{"143", " ", 
     SuperscriptBox["N", "3"]}], "864"], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"1129", " ", 
      SuperscriptBox["N", "2"]}], "57600"], "+", 
    FractionBox[
     RowBox[{"580837", " ", 
      SuperscriptBox["N", "4"]}], "6220800"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.701587192538063*^9, 3.7015872052174377`*^9}, 
   3.7015890184457483`*^9, 3.7015891508699493`*^9, {3.7015891842398148`*^9, 
   3.701589191901705*^9}, 3.702965818768886*^9, {3.702974668842963*^9, 
   3.7029746793458767`*^9}, 3.702974723449209*^9, 3.702974828045912*^9, 
   3.7029752134501247`*^9, 3.7029777955227537`*^9, {3.703259654187617*^9, 
   3.703259671258593*^9}, 3.7033112012834606`*^9, 3.703472211593045*^9, 
   3.70351864011198*^9, 3.7035186862846966`*^9, 3.703518893752735*^9, 
   3.7035263696973267`*^9, 3.7288913601593018`*^9, 3.728891674810151*^9, 
   3.7288917125796547`*^9, {3.728891779302374*^9, 3.728891782452333*^9}, 
   3.728891827787724*^9}]
}, Open  ]],

Cell["with those given in BKL:", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}, {
  3.702974625005809*^9, 3.702974645494166*^9}, {3.7029747117995872`*^9, 
  3.702974749350625*^9}, {3.702974828922616*^9, 3.7029748310671263`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BKLScalar", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", " ", 
     RowBox[{"\[CapitalNu]", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"43", "/", "144"}], "  ", 
      RowBox[{"\[CapitalNu]", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"143", "/", "864"}], "  ", 
      RowBox[{"\[CapitalNu]", "^", "3"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1129", "/", "57600"}], "  ", 
       RowBox[{"\[CapitalNu]", "^", "2"}]}], " ", "+", 
      RowBox[{
       RowBox[{"580837", "/", "6220800"}], "  ", 
       RowBox[{"\[CapitalNu]", "^", "4"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"315439", "/", "25920000"}], " ", 
       RowBox[{"\[CapitalNu]", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"48727189", "/", "933120000"}], " ", 
       RowBox[{"\[CapitalNu]", "^", "5"}]}]}]}], "}"}], " ", "//", " ", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.7015891317683268`*^9, 3.701589136103882*^9}, {
  3.702909773339678*^9, 3.70290977393592*^9}, {3.702974754452174*^9, 
  3.702974754851283*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["\[CapitalNu]", "2"], ",", 
   FractionBox[
    RowBox[{"43", " ", 
     SuperscriptBox["\[CapitalNu]", "2"]}], "144"], ",", 
   FractionBox[
    RowBox[{"143", " ", 
     SuperscriptBox["\[CapitalNu]", "3"]}], "864"], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"1129", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}], "57600"], "+", 
    FractionBox[
     RowBox[{"580837", " ", 
      SuperscriptBox["\[CapitalNu]", "4"]}], "6220800"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"315439", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "25920000"], "+", 
    FractionBox[
     RowBox[{"48727189", " ", 
      SuperscriptBox["\[CapitalNu]", "5"]}], "933120000"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.701589110437016*^9, 3.701589137038658*^9}, 
   3.7029097743783607`*^9, 3.7029658187875338`*^9, 3.702974792596485*^9, 
   3.702974832046049*^9, 3.702975213487533*^9, 3.702977795572195*^9, 
   3.7032596542186184`*^9, 3.7033112013634605`*^9, 3.703472211652874*^9, 
   3.703518640194481*^9, 3.7035186863521976`*^9, 3.7035188938077354`*^9, 
   3.703526369747327*^9, 3.7288913601892776`*^9, 3.728891674839121*^9, 
   3.728891712608959*^9, {3.7288917793348846`*^9, 3.728891783903285*^9}, 
   3.728891827828185*^9}]
}, Open  ]],

Cell["we see that they agree:", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}, {
  3.702974625005809*^9, 3.702974645494166*^9}, {3.7029747117995872`*^9, 
  3.7029747727953568`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Nfs", "[", "n", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}], "-", "BKLScalar"}],
     ")"}], " ", "/.", " ", 
   RowBox[{"\[CapitalNu]", "\[Rule]", "N"}]}], " ", "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7029747816102943`*^9, 3.702974864178485*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7029747865375233`*^9, 3.702974864612008*^9}, 
   3.702975213538705*^9, 3.702977795604933*^9, 3.703259654265621*^9, 
   3.7033112014359612`*^9, 3.703472211711542*^9, 3.7035186402744827`*^9, 
   3.703518686437199*^9, 3.7035188938652363`*^9, 3.703526369787327*^9, 
   3.72889136022297*^9, 3.728891674872829*^9, 3.728891712643446*^9, {
   3.728891779366605*^9, 3.7288917861517677`*^9}, 3.728891827870803*^9}]
}, Open  ]],

Cell["\<\
Similarly, let us relabel the P-wave components obtained from the inverse \
relation, Pw, as omegaL1:\
\>", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}, {
  3.7029748790217237`*^9, 3.702974890363338*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"omegaL1", "=", "Pw"}]], "Input",
 CellChangeTimes->{{3.702974444392359*^9, 3.702974449090356*^9}, {
  3.702974691767268*^9, 3.702974697254237*^9}, {3.702974893237688*^9, 
  3.7029748953154716`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["N", "2"], ",", "0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", "N"}], "16"], "+", 
    FractionBox[
     SuperscriptBox["N", "3"], "64"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"901", " ", 
       SuperscriptBox["N", "2"]}], "14400"]}], "-", 
    FractionBox[
     RowBox[{"901", " ", 
      SuperscriptBox["N", "4"]}], "518400"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"871", " ", "N"}], "3840"], "+", 
    FractionBox[
     RowBox[{"752987", " ", 
      SuperscriptBox["N", "3"]}], "8064000"], "+", 
    FractionBox[
     RowBox[{"291143", " ", 
      SuperscriptBox["N", "5"]}], "435456000"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702974895693947*^9, 3.7029752135874043`*^9, 3.7029777956260347`*^9, 
   3.7032596543036237`*^9, 3.7033112015009613`*^9, 3.703472211715302*^9, 
   3.7035186403619843`*^9, 3.7035186865122004`*^9, 3.7035188939152365`*^9, 
   3.703526369827327*^9, 3.728891360256783*^9, 3.728891674905869*^9, 
   3.728891712676396*^9, {3.728891779399768*^9, 3.7288917879367027`*^9}, 
   3.728891827906095*^9}]
}, Open  ]],

Cell["Then, we insert this into the recursion relation:", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}, {
  3.702974625005809*^9, 3.702974645494166*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Nfv", "[", "1", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.701586967014895*^9, 3.7015869739655933`*^9}, {
   3.701587007560421*^9, 3.7015870077593403`*^9}, {3.7015871085570517`*^9, 
   3.7015871086513767`*^9}, 3.7029097517175293`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nfv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"omegaL1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"Nfv", "[", 
         RowBox[{"n", "-", "i"}], "]"}], "/", "3"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", "2"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], " ", "//", " ", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7015869516848087`*^9, 3.7015870036125317`*^9}, {
  3.701587070279871*^9, 3.701587089243186*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Nfv", "[", "n", "]"}], " ", "//", " ", "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.701587023185429*^9, 3.701587026554941*^9}, {
  3.70290976462471*^9, 3.702909766031939*^9}, {3.7032604608091135`*^9, 
  3.7032604612431383`*^9}, {3.7288917943864717`*^9, 3.728891794465942*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["N", "12"], ",", 
   FractionBox[
    SuperscriptBox["N", "2"], "288"], ",", 
   RowBox[{
    FractionBox["N", "32"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["N", "3"]}], "5184"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["N", "2"], "345600"]}], "+", 
    FractionBox[
     SuperscriptBox["N", "4"], "518400"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.701587027710381*^9, {3.701587075799355*^9, 3.701587112001019*^9}, 
   3.701589018525021*^9, 3.702909766491207*^9, 3.702965818871332*^9, 
   3.7029749231862183`*^9, 3.702975213670661*^9, 3.7029777956890182`*^9, 
   3.7032596543776274`*^9, 3.703260461667163*^9, 3.7033112016159616`*^9, 
   3.703472211797471*^9, 3.703518640501986*^9, 3.703518686617202*^9, 
   3.703518894012737*^9, 3.7035263698973265`*^9, 3.728891360327858*^9, 
   3.728891674977376*^9, 3.728891712746809*^9, {3.728891779534293*^9, 
   3.7288917948695707`*^9}, 3.7288918280387497`*^9}]
}, Open  ]],

Cell["and compare with the results given in BKL:", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}, {
  3.702974625005809*^9, 3.702974645494166*^9}, {3.7029749285261517`*^9, 
  3.702974937518798*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BKLVector", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"\[CapitalNu]", "/", "12"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalNu]", "^", "2"}], "/", "288"}], ",", " ", 
     RowBox[{
      RowBox[{"\[CapitalNu]", "/", "32"}], "+", 
      RowBox[{
       RowBox[{"5", "/", "5184"}], " ", 
       RowBox[{"\[CapitalNu]", "^", "3"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[CapitalNu]", "^", "2"}]}], "/", "345600"}], "+", 
      RowBox[{
       RowBox[{"\[CapitalNu]", "^", "4"}], "/", "518400"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"871", "/", "115200"}], " ", "\[CapitalNu]"}], " ", "+", 
      RowBox[{
       RowBox[{"545009", "/", "181440000"}], " ", 
       RowBox[{"\[CapitalNu]", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"126059", "/", "6531840000"}], " ", 
       RowBox[{"\[CapitalNu]", "^", "5"}]}]}]}], "}"}], " ", "//", " ", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.701589237529578*^9, 3.7015892400133343`*^9}, {
  3.702909758842094*^9, 3.702909759778905*^9}, {3.702974950818492*^9, 
  3.70297495294884*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["\[CapitalNu]", "12"], ",", 
   FractionBox[
    SuperscriptBox["\[CapitalNu]", "2"], "288"], ",", 
   RowBox[{
    FractionBox["\[CapitalNu]", "32"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "5184"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[CapitalNu]", "2"], "345600"]}], "+", 
    FractionBox[
     SuperscriptBox["\[CapitalNu]", "4"], "518400"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"871", " ", "\[CapitalNu]"}], "115200"], "+", 
    FractionBox[
     RowBox[{"545009", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "181440000"], "+", 
    FractionBox[
     RowBox[{"126059", " ", 
      SuperscriptBox["\[CapitalNu]", "5"]}], "6531840000"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.701589091480578*^9, 3.701589241270722*^9, 3.7029097602426987`*^9, 
   3.7029658189030237`*^9, {3.702974938820428*^9, 3.702974953350708*^9}, 
   3.702975213813034*^9, 3.70297779571097*^9, 3.7032596544206305`*^9, 
   3.7033112016884623`*^9, 3.703472211858532*^9, 3.7035186405869875`*^9, 
   3.703518686689703*^9, 3.703518894065237*^9, 3.7035263699473267`*^9, 
   3.728891360471486*^9, 3.7288916750062304`*^9, 3.7288917127758017`*^9, {
   3.7288917795662003`*^9, 3.728891796253557*^9}, 3.728891828071692*^9}]
}, Open  ]],

Cell["we see that they agree:", "Text",
 CellChangeTimes->{{3.702974386565362*^9, 3.702974440971743*^9}, {
  3.702974625005809*^9, 3.702974645494166*^9}, {3.7029747117995872`*^9, 
  3.7029747727953568`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Nfv", "[", "n", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}], "-", "BKLVector"}],
     ")"}], " ", "/.", " ", 
   RowBox[{"\[CapitalNu]", "\[Rule]", "N"}]}], " ", "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7029747816102943`*^9, 3.702974864178485*^9}, {
  3.7029749617502747`*^9, 3.702974967562405*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.70297496363063*^9, 3.702974967977652*^9}, 
   3.702975213853867*^9, 3.7029777957382936`*^9, 3.7032596544536324`*^9, 
   3.703311201760963*^9, 3.703472211920012*^9, 3.703518640684489*^9, 
   3.703518686774205*^9, 3.7035188941252365`*^9, 3.7035263700173273`*^9, 
   3.728891360506167*^9, 3.728891675039688*^9, 3.728891712809149*^9, {
   3.7288917795993767`*^9, 3.728891797570469*^9}, 3.728891828104224*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expansion coefficients of 2-point scalar currents", "Section",
 CellChangeTimes->{{3.7028182152870874`*^9, 3.702818220404666*^9}, {
  3.702818418985216*^9, 3.70281845503577*^9}, {3.7029074562077017`*^9, 
  3.7029075018958406`*^9}, {3.702909208922966*^9, 3.702909236301964*^9}}],

Cell["\<\
These are the expansion coefficients for the 2-point scalar currents for \
general SU(N) models:\
\>", "Text",
 CellChangeTimes->{{3.70296066734587*^9, 3.702960687324154*^9}, {
  3.702960723895056*^9, 3.702960745613727*^9}, {3.702975033461562*^9, 
  3.7029750407926073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NNfs", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"M", " ", 
      RowBox[{"Nfs", "[", "i", "]"}], "*", 
      RowBox[{"Nfs", "[", 
       RowBox[{"n", "-", "i"}], "]"}], 
      RowBox[{"2", "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], " ", "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{
  3.701737306701652*^9, 3.7017373430906878`*^9, {3.701737509018029*^9, 
   3.7017375226504307`*^9}, {3.701737714285523*^9, 3.701737718046157*^9}, {
   3.70173788940427*^9, 3.701737971250421*^9}, {3.7017380097504663`*^9, 
   3.7017380231017113`*^9}, {3.70173808048527*^9, 3.701738098222555*^9}, {
   3.701738152203918*^9, 3.701738294417406*^9}, {3.70173833141562*^9, 
   3.701738355604741*^9}, {3.7017384277076473`*^9, 3.7017385250298977`*^9}, {
   3.701738759825602*^9, 3.701738805865801*^9}, {3.7017389453280907`*^9, 
   3.701738978248013*^9}, {3.7017496538771276`*^9, 3.701749665288682*^9}, 
   3.7017497055133543`*^9, {3.7017499398377132`*^9, 3.70174997472644*^9}, 
   3.702960650832798*^9, {3.702960751851882*^9, 3.702960754828479*^9}, {
   3.702975058933958*^9, 3.702975061551523*^9}, {3.702975197801136*^9, 
   3.702975202320756*^9}, 3.7032608591498976`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"NNfs", "[", "n", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.701737346271838*^9, {3.70173744372326*^9, 3.701737455066224*^9}, {
   3.701737499630555*^9, 3.701737499773614*^9}, {3.701737540037813*^9, 
   3.701737543194268*^9}, {3.701737721946108*^9, 3.701737725817813*^9}, {
   3.7017379423801193`*^9, 3.701737945603457*^9}, {3.701738133575241*^9, 
   3.701738133926812*^9}, {3.7017382182095623`*^9, 3.701738218488208*^9}, {
   3.701738372449381*^9, 3.701738372720389*^9}, {3.702960655867941*^9, 
   3.702960657311453*^9}, {3.702960757791128*^9, 3.702960758531226*^9}, {
   3.7032608640971804`*^9, 3.703260864476202*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", " ", "M"}], ",", 
   RowBox[{"M", " ", "N"}], ",", 
   FractionBox[
    RowBox[{"61", " ", "M", " ", 
     SuperscriptBox["N", "2"]}], "108"], ",", 
   FractionBox[
    RowBox[{"17", " ", "M", " ", 
     SuperscriptBox["N", "3"]}], "54"], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"1129", " ", "M", " ", 
      SuperscriptBox["N", "2"]}], "72000"], "+", 
    FractionBox[
     RowBox[{"1372987", " ", "M", " ", 
      SuperscriptBox["N", "4"]}], "7776000"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"71183", " ", "M", " ", 
      SuperscriptBox["N", "3"]}], "4860000"], "+", 
    FractionBox[
     RowBox[{"17300933", " ", "M", " ", 
      SuperscriptBox["N", "5"]}], "174960000"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.701737946368512*^9, 3.701737974029023*^9}, {
   3.701738014624775*^9, 3.7017380335386887`*^9}, {3.701738089880246*^9, 
   3.7017381010812807`*^9}, {3.701738134266865*^9, 3.70173829717126*^9}, {
   3.701738348936022*^9, 3.7017383731176453`*^9}, {3.701738445998818*^9, 
   3.701738476327301*^9}, {3.701738516016654*^9, 3.701738528286889*^9}, {
   3.701738772467535*^9, 3.7017388086509647`*^9}, {3.70173895994239*^9, 
   3.701738982315695*^9}, {3.7017496691715918`*^9, 3.701749674235756*^9}, 
   3.701749708990821*^9, {3.7017499459720078`*^9, 3.701749977658023*^9}, 
   3.702819250767992*^9, 3.702819805771018*^9, 3.7028198491466837`*^9, 
   3.7029081262784863`*^9, 3.70295508640483*^9, 3.702959437565548*^9, 
   3.7029595312559423`*^9, {3.70296065362986*^9, 3.702960657747575*^9}, {
   3.702960749267125*^9, 3.702960767169489*^9}, {3.7029750454759693`*^9, 
   3.702975063764221*^9}, 3.702975213893261*^9, 3.702977795781967*^9, 
   3.7032596544996347`*^9, {3.7032608541156096`*^9, 3.7032608648122215`*^9}, 
   3.7033112018409634`*^9, 3.703472212012517*^9, 3.703518640792491*^9, 
   3.7035186868517065`*^9, 3.703518894185237*^9, 3.703526370077327*^9, 
   3.728891360556217*^9, 3.728891675153099*^9, 3.7288917128598843`*^9, {
   3.728891779650694*^9, 3.7288918281557217`*^9}}]
}, Open  ]],

Cell["For the SU(2) model, we have:", "Text",
 CellChangeTimes->{{3.70296066734587*^9, 3.702960687324154*^9}, {
  3.702960723895056*^9, 3.702960745613727*^9}, {3.702960798831026*^9, 
  3.702960813430253*^9}, {3.7032608411078653`*^9, 3.7032608448930817`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NNfs", "[", "n", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}], " ", "/.", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"N", "\[Rule]", "2"}], ",", 
    RowBox[{"M", "\[Rule]", "3"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7029608264949083`*^9, 3.702960832324119*^9}, {
  3.703260835078521*^9, 3.703260835277532*^9}, {3.703260867829394*^9, 
  3.703260868405427*^9}, {3.7032611222589464`*^9, 3.703261124717087*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "6", ",", "6", ",", 
   FractionBox["61", "9"], ",", 
   FractionBox["68", "9"], ",", 
   FractionBox["140347", "16200"], ",", 
   FractionBox["897079", "91125"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702960638435547*^9, {3.702960818797059*^9, 3.7029608326915083`*^9}, 
   3.702975213920864*^9, 3.702977795823242*^9, 3.703259654526636*^9, {
   3.703260847099208*^9, 3.7032608691824713`*^9}, {3.703261117506675*^9, 
   3.703261125172113*^9}, 3.7033112019259634`*^9, 3.7034722120771313`*^9, 
   3.703518640887492*^9, 3.703518686929208*^9, 3.703518894255237*^9, 
   3.703526370127327*^9, 3.728891360589736*^9, 3.7288916751895027`*^9, 
   3.7288917129626503`*^9, {3.7288917796991177`*^9, 3.728891828187587*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eq.(17)", "Section",
 CellChangeTimes->{{3.697159839822816*^9, 3.6971598545354958`*^9}, {
  3.702977137704023*^9, 3.702977150711371*^9}, {3.70297771482432*^9, 
  3.702977716579856*^9}, {3.70297830214961*^9, 3.702978304078326*^9}, {
  3.7288647519178267`*^9, 3.728864757917963*^9}}],

Cell["\<\
This is another derivation of the vector form factors, this time using a \
recursion relation analogous to that given in JETP Letters,  89 (2009) 529 \
for O(N) models:\
\>", "Text",
 CellChangeTimes->{{3.702977724236957*^9, 3.7029777390072393`*^9}, {
  3.702977800781241*^9, 3.702977810039925*^9}, {3.7029778698984013`*^9, 
  3.702977939285282*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{"w", "[", 
   RowBox[{
    RowBox[{"n", "+", "1"}], ",", "C"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6967436943985977`*^9, 3.696743707353705*^9}, {
  3.696744372816092*^9, 3.696744375750896*^9}, {3.696746558353077*^9, 
  3.696746586410473*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]pr", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{"v", "[", 
   RowBox[{
    RowBox[{"n", "+", "1"}], ",", "C"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6967444331769257`*^9, 3.696744433311981*^9}, {
  3.696744591756792*^9, 3.6967445925318127`*^9}, {3.6967465665060387`*^9, 
  3.696746591474793*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GV", "[", 
   RowBox[{"p_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"GV", "[", 
    RowBox[{"p", ",", "l"}], "]"}], "=", "  ", 
   RowBox[{
    RowBox[{"Om", "[", 
     RowBox[{"p", ",", "l", ",", "1"}], "]"}], "/", "3"}]}]}]], "Input",
 CellChangeTimes->{{3.69674446394904*^9, 3.696744465755341*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BMfv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "n"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GV", "[", 
          RowBox[{
           RowBox[{"n", "-", "m"}], ",", "j"}], "]"}], " ", 
         RowBox[{"Nfv", "[", 
          RowBox[{"m", "+", "1"}], "]"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalNu]", "/", "2"}], "  ", 
            RowBox[{"\[Omega]", "[", 
             RowBox[{
              RowBox[{"n", "-", "m", "-", "1"}], ",", "j"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Omega]pr", "[", 
             RowBox[{
              RowBox[{"n", "-", "m", "-", "1"}], ",", "j"}], "]"}]}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "m"}], ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], " ", "//", " ", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6967445023907223`*^9, 3.696744531121513*^9}, 
   3.696744677643478*^9, 3.6967455006214867`*^9, {3.696745538998249*^9, 
   3.6967455588108807`*^9}, {3.69674567603187*^9, 3.69674571848376*^9}, {
   3.6967457591218033`*^9, 3.696745761208276*^9}, {3.696746825140044*^9, 
   3.696746905191649*^9}, {3.696746950634091*^9, 3.696747016347949*^9}, {
   3.6967470511823397`*^9, 3.696747083487611*^9}, 3.6967472851921873`*^9, {
   3.696747417596765*^9, 3.696747418034643*^9}, {3.69674747041486*^9, 
   3.696747470590865*^9}, {3.696747525700039*^9, 3.696747525944235*^9}, {
   3.696747945248548*^9, 3.696747948125984*^9}, {3.702977843978714*^9, 
   3.702977844234851*^9}, 3.703518716114997*^9, {3.703518999225254*^9, 
   3.703519024772499*^9}, {3.703519059810861*^9, 3.703519091883918*^9}, {
   3.7035192131486745`*^9, 3.7035192312864532`*^9}, {3.7035197937856092`*^9, 
   3.7035198235835667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BMfv", "[", "0", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.702977848836356*^9, 3.7029778490799828`*^9}, 
   3.7029779679454117`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"BMfv", "[", "n", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"N", "\[Rule]", "\[CapitalNu]"}]}], "//", " ", "Expand"}]], "Input",
 CellChangeTimes->{{3.6967446867191057`*^9, 3.6967446920455723`*^9}, {
  3.696744834265286*^9, 3.696744834632701*^9}, {3.696745485374736*^9, 
  3.696745488063176*^9}, {3.696746890001292*^9, 3.69674689251232*^9}, {
  3.696755805634407*^9, 3.696755809379745*^9}, {3.702977853405774*^9, 
  3.702977853663892*^9}, {3.7029779710583897`*^9, 3.702977977234729*^9}, {
  3.703518843681012*^9, 3.7035188696184597`*^9}, {3.703519101117934*^9, 
  3.703519106375143*^9}, {3.7035203400056877`*^9, 3.7035203446332593`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["\[CapitalNu]", "12"], ",", 
   FractionBox[
    SuperscriptBox["\[CapitalNu]", "2"], "288"], ",", 
   RowBox[{
    FractionBox["\[CapitalNu]", "32"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "5184"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[CapitalNu]", "2"], "345600"]}], "+", 
    FractionBox[
     SuperscriptBox["\[CapitalNu]", "4"], "518400"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"871", " ", "\[CapitalNu]"}], "115200"], "+", 
    FractionBox[
     RowBox[{"545009", " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}], "181440000"], "+", 
    FractionBox[
     RowBox[{"126059", " ", 
      SuperscriptBox["\[CapitalNu]", "5"]}], "6531840000"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6967445697088423`*^9, 3.6967445993003798`*^9}, {
   3.696744682796648*^9, 3.696744692749303*^9}, 3.696744787258101*^9, 
   3.696744835920607*^9, 3.696744960608821*^9, {3.696745491259469*^9, 
   3.6967455044652357`*^9}, 3.696745543436116*^9, {3.696745681205769*^9, 
   3.69674572198207*^9}, 3.6967457639482737`*^9, {3.69674657542566*^9, 
   3.6967466027452097`*^9}, {3.696746834900319*^9, 3.696746908960194*^9}, {
   3.6967469548146877`*^9, 3.696747020969054*^9}, {3.696747058266143*^9, 
   3.696747086904606*^9}, 3.696747289213182*^9, 3.6967474224570312`*^9, 
   3.6967474743880043`*^9, 3.696747530374083*^9, 3.6967479543317823`*^9, 
   3.696748466096241*^9, 3.696748517687352*^9, 3.696755499840308*^9, 
   3.696755595653449*^9, 3.69675568157962*^9, 3.6967558104660788`*^9, 
   3.696763691764103*^9, 3.696765493859869*^9, 3.696765548010625*^9, 
   3.696765680019269*^9, 3.69676572836195*^9, 3.6967658450565968`*^9, 
   3.696766052993313*^9, 3.696766104864259*^9, 3.696766363852998*^9, 
   3.696766407074326*^9, 3.6967664489122133`*^9, 3.696766487635433*^9, {
   3.696766588826522*^9, 3.696766608982211*^9}, 3.696766648234404*^9, 
   3.69676684009293*^9, 3.696766919687714*^9, 3.696766958257082*^9, 
   3.69676703907183*^9, {3.696767071248972*^9, 3.6967670934966793`*^9}, {
   3.696768051207958*^9, 3.6967680695517807`*^9}, {3.6967685569311132`*^9, 
   3.696768750332509*^9}, 3.696768828366106*^9, {3.696768878635501*^9, 
   3.6967688969817133`*^9}, 3.696769100686763*^9, 3.6967691362158737`*^9, 
   3.69676921030328*^9, 3.6967692606052523`*^9, 3.696769303740974*^9, {
   3.696769354250729*^9, 3.6967694111471786`*^9}, 3.6968112057180147`*^9, 
   3.696811243591319*^9, {3.696811276039125*^9, 3.696811301571001*^9}, 
   3.6968113400718737`*^9, 3.69681138627842*^9, 3.696811434247374*^9, {
   3.696811530278879*^9, 3.696811556455268*^9}, 3.696812298387051*^9, {
   3.696934051548402*^9, 3.696934079069601*^9}, 3.696934172621622*^9, 
   3.696934220634303*^9, 3.6969352594411917`*^9, 3.696935305049261*^9, 
   3.696935336161388*^9, {3.696935369950309*^9, 3.696935399913692*^9}, 
   3.696935436473741*^9, 3.6969365799688463`*^9, 3.696936684790491*^9, {
   3.696936761869192*^9, 3.696936790314642*^9}, 3.696941779319358*^9, 
   3.6969421895182667`*^9, 3.697160930604053*^9, 3.6971609959358263`*^9, 
   3.697161221616722*^9, 3.69716142695897*^9, 3.697161496211727*^9, 
   3.6971616791267557`*^9, 3.6971617247888823`*^9, 3.697162927996236*^9, 
   3.697163299895174*^9, 3.6971635486507473`*^9, 3.6971638211836357`*^9, 
   3.6971645348306026`*^9, 3.697164662418355*^9, 3.702977795906776*^9, 
   3.70297785443279*^9, {3.702977971584682*^9, 3.7029779775829897`*^9}, 
   3.703259654625642*^9, 3.7033112020834637`*^9, 3.70347221217316*^9, 
   3.7035186410849953`*^9, 3.703518687129711*^9, 3.703518722110408*^9, {
   3.7035188496970234`*^9, 3.703518894405237*^9}, {3.703519001627658*^9, 
   3.7035190275231037`*^9}, {3.7035190616204643`*^9, 
   3.7035191069835443`*^9}, {3.7035192282339063`*^9, 
   3.7035192329264784`*^9}, {3.7035198107908707`*^9, 3.703519825421095*^9}, {
   3.7035203408807015`*^9, 3.7035203453182697`*^9}, 3.7035263702773275`*^9, 
   3.728891360784322*^9, 3.728891675330833*^9, 3.728891713116208*^9, {
   3.728891779818152*^9, 3.728891828318255*^9}}]
}, Open  ]],

Cell["\<\
We see that these are also equivalent to the results produced in the BKL \
paper:\
\>", "Text",
 CellChangeTimes->{{3.702977724236957*^9, 3.7029777390072393`*^9}, {
  3.702977800781241*^9, 3.702977810039925*^9}, {3.702977865237273*^9, 
  3.702977866826583*^9}, {3.702977988913314*^9, 3.702978004302864*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BKLVector", "-", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"BMfv", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}], " ", "/.", " ", 
   RowBox[{"\[CapitalNu]", "\[Rule]", "N"}]}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.70297796471231*^9, 3.702977983616119*^9}, {
  3.703518975354611*^9, 3.7035189903800383`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.702977984019453*^9, 3.7032596546516438`*^9, 3.7033112021744647`*^9, 
   3.70347221223499*^9, 3.703518641154997*^9, 3.7035186872022123`*^9, {
   3.7035188383776026`*^9, 3.7035188944552374`*^9}, {3.703518976134612*^9, 
   3.7035189909884396`*^9}, 3.7035190305651093`*^9, 3.7035192422066207`*^9, 
   3.703520351715868*^9, 3.7035263703273277`*^9, 3.728891360822983*^9, 
   3.728891675372864*^9, 3.728891713160081*^9, {3.728891779850312*^9, 
   3.7288918283559933`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Large N: Eq.(18)", "Section",
 CellChangeTimes->{{3.703472127261896*^9, 3.703472134765686*^9}, {
  3.7288647657624273`*^9, 3.728864777896439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"blarge", "[", 
   RowBox[{"i_", ",", "A_", ",", "n1_", ",", "B_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"blarge", "[", 
    RowBox[{"i", ",", "A", ",", "n1", ",", "B", ",", "C"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "C"}]}], ")"}], "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "A"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "B"}]}], ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalNu]", "/", "4"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"A", ",", "C"}], "]"}], " ", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"B", ",", "C"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "C"}], "+", "1"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalNu]", "/", "8"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"B", ",", "C"}], "]"}], " ", 
            RowBox[{"Om", "[", 
             RowBox[{"i", ",", "A", ",", "C"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "C"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"A", ",", "C"}], "]"}], " ", 
            RowBox[{"Om", "[", 
             RowBox[{
              RowBox[{"n1", "-", "i"}], ",", "B", ",", "C"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "C"}], "+", "1"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalNu]", "/", "8"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Om", "[", 
           RowBox[{"i", ",", "A", ",", "C"}], "]"}], " ", 
          RowBox[{"Om", "[", 
           RowBox[{
            RowBox[{"n1", "-", "i"}], ",", "B", ",", "C"}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "C"}], "+", "1"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"\[CapitalNu]", "/", "8"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", "J"}]}], ")"}], " ", 
            RowBox[{"Om", "[", 
             RowBox[{"i", ",", "A", ",", "J"}], "]"}], " ", 
            RowBox[{"Om", "[", 
             RowBox[{
              RowBox[{"n1", "-", "i"}], ",", "B", ",", "J"}], "]"}], " ", 
            RowBox[{"Om", "[", 
             RowBox[{"n1", ",", "J", ",", "C"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "J"}], "+", "1"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{"i", ",", 
             RowBox[{"n1", "-", "i"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.703472144483775*^9, 3.703472144486494*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wlarge", "[", 
   RowBox[{"1", ",", "0"}], "]"}], ":=", "1"}]], "Input",
 CellChangeTimes->{{3.7034721668284807`*^9, 3.70347216682901*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wlarge", "[", 
   RowBox[{"1", ",", "a_"}], "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.703472177057475*^9, 3.703472177058548*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wlarge", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"wlarge", "[", 
    RowBox[{"n", ",", "C"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"blarge", "[", 
           RowBox[{"i", ",", "A", ",", "n", ",", "B", ",", "C"}], "]"}], " ", 
          RowBox[{"wlarge", "[", 
           RowBox[{"i", ",", "A"}], "]"}], " ", 
          RowBox[{"wlarge", "[", 
           RowBox[{
            RowBox[{"n", "-", "i"}], ",", "B"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "0", ",", "i"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"B", ",", "0", ",", 
           RowBox[{"n", "-", "i"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.703472181200659*^9, 3.703472181201236*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]large", "[", 
   RowBox[{"n_", ",", "C_"}], "]"}], ":=", 
  RowBox[{"wlarge", "[", 
   RowBox[{
    RowBox[{"n", "+", "1"}], ",", "C"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.703472189010648*^9, 3.70347218901149*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fvlarge", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "n"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GV", "[", 
          RowBox[{
           RowBox[{"n", "-", "m"}], ",", "j"}], "]"}], " ", 
         RowBox[{"fvlarge", "[", "m", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalNu]", "/", "2"}], " ", 
           RowBox[{"\[Omega]large", "[", 
            RowBox[{
             RowBox[{"n", "-", "m", "-", "1"}], ",", "j"}], "]"}]}], ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "m"}], ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.703472193370316*^9, 3.70347219337076*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fvlarge", "[", "0", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.703472197041181*^9, 3.703472197042033*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KVlarge", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"fvlarge", "[", "n", "]"}], "//", "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7034722008099823`*^9, 3.703472200810897*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["\[CapitalNu]", "12"], ",", 
   FractionBox[
    SuperscriptBox["\[CapitalNu]", "2"], "288"], ",", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[CapitalNu]", "3"]}], "5184"], ",", 
   FractionBox[
    SuperscriptBox["\[CapitalNu]", "4"], "518400"], ",", 
   FractionBox[
    RowBox[{"126059", " ", 
     SuperscriptBox["\[CapitalNu]", "5"]}], "6531840000"]}], "}"}]], "Output",
 CellChangeTimes->{3.7034722124709663`*^9, 3.7035186414345036`*^9, 
  3.703518687384715*^9, 3.703518894608339*^9, 3.703526370457328*^9, 
  3.728891361023237*^9, 3.728891675590118*^9, 3.728891713340974*^9, 
  3.7288917800506773`*^9, 3.728891828604837*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Report.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 112, 2, 63, "Title"],
Cell[CellGroupData[{
Cell[716, 28, 412, 10, 65, "Section"],
Cell[CellGroupData[{
Cell[1153, 42, 99, 1, 37, "Subsection"],
Cell[1255, 45, 1099, 38, 50, "Input"],
Cell[2357, 85, 335, 10, 31, "Input"],
Cell[2695, 97, 298, 8, 31, "Input"],
Cell[2996, 107, 401, 11, 31, "Input"],
Cell[3400, 120, 569, 17, 35, "Input"],
Cell[3972, 139, 533, 15, 33, "Input"],
Cell[4508, 156, 405, 11, 31, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[4950, 172, 111, 1, 21, "Subsection"],
Cell[5064, 175, 230, 4, 33, "Input"],
Cell[5297, 181, 7825, 225, 147, "Input"],
Cell[13125, 408, 8291, 243, 142, "Input"],
Cell[21419, 653, 1130, 31, 33, "Input"],
Cell[22552, 686, 1499, 44, 49, "Input"],
Cell[CellGroupData[{
Cell[24076, 734, 784, 17, 49, "Input"],
Cell[24863, 753, 1691, 30, 70, "Output"]
}, Open  ]],
Cell[26569, 786, 944, 23, 49, "Input"],
Cell[27516, 811, 885, 23, 49, "Input"],
Cell[28404, 836, 795, 22, 76, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[29236, 863, 200, 3, 21, "Subsection"],
Cell[29439, 868, 6731, 170, 189, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[36207, 1043, 209, 3, 21, "Subsection"],
Cell[36419, 1048, 5167, 159, 220, "Input"],
Cell[41589, 1209, 7559, 239, 376, "Input"],
Cell[49151, 1450, 3375, 97, 148, "Input"],
Cell[52529, 1549, 130, 2, 24, "Text"],
Cell[52662, 1553, 579, 18, 47, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[53278, 1576, 161, 2, 21, "Subsection"],
Cell[53442, 1580, 3363, 85, 107, "Input"],
Cell[56808, 1667, 381, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[57214, 1681, 769, 19, 31, "Input"],
Cell[57986, 1702, 1764, 37, 70, "Output"]
}, Open  ]],
Cell[59765, 1742, 989, 30, 66, "Input"],
Cell[CellGroupData[{
Cell[60779, 1776, 354, 9, 30, "Input"],
Cell[61136, 1787, 881, 14, 70, "Output"]
}, Open  ]],
Cell[62032, 1804, 1141, 34, 66, "Input"],
Cell[CellGroupData[{
Cell[63198, 1842, 301, 8, 30, "Input"],
Cell[63502, 1852, 856, 14, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[64407, 1872, 345, 12, 24, "Subsection"],
Cell[64755, 1886, 188, 4, 27, "Text"],
Cell[64946, 1892, 207, 7, 27, "Text"],
Cell[CellGroupData[{
Cell[65178, 1903, 260, 7, 33, "Input"],
Cell[65441, 1912, 1871, 40, 70, "Output"]
}, Open  ]],
Cell[67327, 1955, 206, 7, 27, "Text"],
Cell[CellGroupData[{
Cell[67558, 1966, 260, 7, 33, "Input"],
Cell[67821, 1975, 1667, 35, 70, "Output"]
}, Open  ]],
Cell[69503, 2013, 207, 7, 27, "Text"],
Cell[CellGroupData[{
Cell[69735, 2024, 259, 7, 33, "Input"],
Cell[69997, 2033, 1596, 32, 70, "Output"]
}, Open  ]],
Cell[71608, 2068, 249, 8, 27, "Text"],
Cell[CellGroupData[{
Cell[71882, 2080, 262, 7, 33, "Input"],
Cell[72147, 2089, 1589, 32, 70, "Output"]
}, Open  ]],
Cell[73751, 2124, 251, 8, 27, "Text"],
Cell[CellGroupData[{
Cell[74027, 2136, 260, 7, 33, "Input"],
Cell[74290, 2145, 1586, 32, 70, "Output"]
}, Open  ]],
Cell[75891, 2180, 251, 8, 27, "Text"],
Cell[CellGroupData[{
Cell[76167, 2192, 262, 7, 33, "Input"],
Cell[76432, 2201, 1514, 30, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[77995, 2237, 200, 6, 24, "Subsection"],
Cell[CellGroupData[{
Cell[78220, 2247, 116, 1, 26, "Subsubsection"],
Cell[78339, 2250, 196, 4, 30, "Input"],
Cell[78538, 2256, 469, 12, 30, "Input"],
Cell[79010, 2270, 136, 3, 30, "Input"],
Cell[79149, 2275, 551, 16, 30, "Input"],
Cell[79703, 2293, 138, 3, 30, "Input"],
Cell[79844, 2298, 575, 17, 30, "Input"],
Cell[80422, 2317, 140, 3, 30, "Input"],
Cell[80565, 2322, 306, 8, 35, "Input"],
Cell[80874, 2332, 136, 3, 30, "Input"],
Cell[81013, 2337, 240, 6, 30, "Input"],
Cell[81256, 2345, 138, 3, 30, "Input"],
Cell[81397, 2350, 298, 8, 30, "Input"],
Cell[81698, 2360, 138, 3, 30, "Input"],
Cell[81839, 2365, 92, 1, 30, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[81968, 2371, 170, 2, 20, "Subsubsection"],
Cell[82141, 2375, 1340, 43, 55, "Input"],
Cell[83484, 2420, 238, 6, 30, "Input"],
Cell[83725, 2428, 92, 1, 30, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[83854, 2434, 242, 7, 20, "Subsubsection"],
Cell[84099, 2443, 233, 7, 24, "Text"],
Cell[84335, 2452, 1514, 48, 31, "Input"],
Cell[85852, 2502, 1512, 48, 31, "Input"],
Cell[87367, 2552, 1491, 48, 31, "Input"],
Cell[88861, 2602, 1489, 48, 31, "Input"],
Cell[90353, 2652, 1489, 48, 31, "Input"],
Cell[91845, 2702, 1489, 48, 31, "Input"],
Cell[93337, 2752, 1491, 48, 31, "Input"],
Cell[94831, 2802, 1532, 48, 31, "Input"],
Cell[96366, 2852, 1534, 48, 31, "Input"],
Cell[97903, 2902, 1534, 48, 31, "Input"],
Cell[99440, 2952, 1534, 48, 31, "Input"],
Cell[100977, 3002, 1532, 48, 31, "Input"],
Cell[102512, 3052, 1535, 48, 31, "Input"],
Cell[104050, 3102, 1534, 48, 31, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[105621, 3155, 385, 10, 25, "Subsubsection"],
Cell[106009, 3167, 119, 1, 24, "Text"],
Cell[106131, 3170, 512, 15, 31, "Input"],
Cell[106646, 3187, 558, 16, 31, "Input"],
Cell[107207, 3205, 509, 15, 31, "Input"],
Cell[107719, 3222, 509, 15, 31, "Input"],
Cell[108231, 3239, 556, 16, 31, "Input"],
Cell[108790, 3257, 509, 15, 31, "Input"],
Cell[109302, 3274, 507, 15, 31, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[109846, 3294, 410, 7, 20, "Subsubsection"],
Cell[110259, 3303, 334, 9, 27, "Text"],
Cell[110596, 3314, 871, 22, 49, "Input"],
Cell[111470, 3338, 212, 4, 27, "Text"],
Cell[CellGroupData[{
Cell[111707, 3346, 597, 12, 33, "Input"],
Cell[112307, 3360, 1511, 23, 70, "Output"]
}, Open  ]],
Cell[113833, 3386, 186, 2, 27, "Text"],
Cell[CellGroupData[{
Cell[114044, 3392, 530, 12, 33, "Input"],
Cell[114577, 3406, 1344, 22, 70, "Output"]
}, Open  ]],
Cell[115936, 3431, 252, 8, 27, "Text"],
Cell[116191, 3441, 719, 19, 49, "Input"],
Cell[116913, 3462, 160, 3, 27, "Text"],
Cell[CellGroupData[{
Cell[117098, 3469, 472, 9, 33, "Input"],
Cell[117573, 3480, 2237, 50, 70, "Output"]
}, Open  ]],
Cell[119825, 3533, 113, 1, 27, "Text"],
Cell[CellGroupData[{
Cell[119963, 3538, 324, 5, 33, "Input"],
Cell[120290, 3545, 2303, 51, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[122642, 3602, 428, 5, 20, "Subsubsection"],
Cell[123073, 3609, 271, 3, 24, "Text"],
Cell[CellGroupData[{
Cell[123369, 3616, 748, 18, 31, "Input"],
Cell[124120, 3636, 1442, 34, 66, "Output"]
}, Open  ]],
Cell[125577, 3673, 294, 3, 24, "Text"],
Cell[125874, 3678, 1748, 53, 52, "Input"],
Cell[127625, 3733, 203, 3, 24, "Text"],
Cell[CellGroupData[{
Cell[127853, 3740, 355, 10, 31, "Input"],
Cell[128211, 3752, 617, 9, 45, "Output"]
}, Open  ]],
Cell[128843, 3764, 113, 1, 24, "Text"],
Cell[CellGroupData[{
Cell[128981, 3769, 1027, 22, 31, "Input"],
Cell[130011, 3793, 1699, 39, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131747, 3837, 91, 2, 30, "Input"],
Cell[131841, 3841, 537, 12, 63, "Output"]
}, Open  ]],
Cell[132393, 3856, 246, 3, 24, "Text"],
Cell[132642, 3861, 1263, 38, 52, "Input"],
Cell[133908, 3901, 152, 2, 24, "Text"],
Cell[CellGroupData[{
Cell[134085, 3907, 490, 11, 31, "Input"],
Cell[134578, 3920, 758, 11, 45, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135409, 3939, 313, 4, 63, "Section"],
Cell[135725, 3945, 180, 4, 24, "Text"],
Cell[CellGroupData[{
Cell[135930, 3953, 171, 3, 31, "Input"],
Cell[136104, 3958, 1053, 29, 66, "Output"]
}, Open  ]],
Cell[137172, 3990, 180, 2, 24, "Text"],
Cell[137355, 3994, 192, 5, 30, "Input"],
Cell[137550, 4001, 664, 20, 31, "Input"],
Cell[138217, 4023, 182, 3, 24, "Text"],
Cell[138402, 4028, 204, 3, 24, "Text"],
Cell[CellGroupData[{
Cell[138631, 4035, 530, 12, 31, "Input"],
Cell[139164, 4049, 1159, 26, 66, "Output"]
}, Open  ]],
Cell[140338, 4078, 254, 3, 24, "Text"],
Cell[CellGroupData[{
Cell[140617, 4085, 1067, 29, 31, "Input"],
Cell[141687, 4116, 1301, 32, 66, "Output"]
}, Open  ]],
Cell[143003, 4151, 207, 3, 24, "Text"],
Cell[CellGroupData[{
Cell[143235, 4158, 434, 13, 31, "Input"],
Cell[143672, 4173, 543, 9, 45, "Output"]
}, Open  ]],
Cell[144230, 4185, 242, 5, 24, "Text"],
Cell[CellGroupData[{
Cell[144497, 4194, 222, 4, 31, "Input"],
Cell[144722, 4200, 1143, 32, 66, "Output"]
}, Open  ]],
Cell[145880, 4235, 180, 2, 24, "Text"],
Cell[146063, 4239, 296, 6, 30, "Input"],
Cell[146362, 4247, 692, 21, 31, "Input"],
Cell[CellGroupData[{
Cell[147079, 4272, 427, 9, 31, "Input"],
Cell[147509, 4283, 1035, 25, 66, "Output"]
}, Open  ]],
Cell[148559, 4311, 224, 3, 24, "Text"],
Cell[CellGroupData[{
Cell[148808, 4318, 1151, 31, 31, "Input"],
Cell[149962, 4351, 1373, 34, 66, "Output"]
}, Open  ]],
Cell[151350, 4388, 207, 3, 24, "Text"],
Cell[CellGroupData[{
Cell[151582, 4395, 485, 14, 31, "Input"],
Cell[152070, 4411, 543, 9, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152662, 4426, 283, 3, 63, "Section"],
Cell[152948, 4431, 285, 6, 24, "Text"],
Cell[153236, 4439, 1378, 29, 31, "Input"],
Cell[CellGroupData[{
Cell[154639, 4472, 756, 14, 30, "Input"],
Cell[155398, 4488, 2078, 42, 66, "Output"]
}, Open  ]],
Cell[157491, 4533, 258, 3, 24, "Text"],
Cell[CellGroupData[{
Cell[157774, 4540, 533, 13, 30, "Input"],
Cell[158310, 4555, 762, 14, 63, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159121, 4575, 287, 4, 63, "Section"],
Cell[159411, 4581, 360, 7, 24, "Text"],
Cell[159774, 4590, 354, 9, 31, "Input"],
Cell[160131, 4601, 360, 9, 31, "Input"],
Cell[160494, 4612, 345, 10, 31, "Input"],
Cell[160842, 4624, 2051, 47, 31, "Input"],
Cell[162896, 4673, 195, 5, 30, "Input"],
Cell[CellGroupData[{
Cell[163116, 4682, 799, 15, 31, "Input"],
Cell[163918, 4699, 4120, 72, 66, "Output"]
}, Open  ]],
Cell[168053, 4774, 317, 6, 24, "Text"],
Cell[CellGroupData[{
Cell[168395, 4784, 443, 11, 31, "Input"],
Cell[168841, 4797, 606, 11, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169496, 4814, 152, 2, 63, "Section"],
Cell[169651, 4818, 3767, 112, 78, "Input"],
Cell[173421, 4932, 174, 4, 31, "Input"],
Cell[173598, 4938, 174, 4, 31, "Input"],
Cell[173775, 4944, 1124, 32, 31, "Input"],
Cell[174902, 4978, 263, 7, 31, "Input"],
Cell[175168, 4987, 976, 29, 31, "Input"],
Cell[176147, 5018, 168, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[176340, 5026, 308, 8, 31, "Input"],
Cell[176651, 5036, 714, 17, 66, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

